Repulsive Four-Body Interactions of $\alpha$ Particles and Quasi-Stable Nuclear $\alpha$-Particle Condensates in Heavy Self-Conjugate Nuclei

We study the effects of repulsive four-body interactions of $\alpha$ particles on nuclear $\alpha$-particle condensates in heavy self-conjugate nuclei using a semi-analytic approach, and find that the repulsive four-body interactions could decrease the critical number of $\alpha$ particles, beyond which quasi-stable $\alpha$-particle condensate states can no longer exist, even if these four-body interactions make only tiny contributions to the total energy of the Hoyle-like state of $^{16}$O. Explicitly, we study eight benchmark parameter sets, and find that the critical number $N_\text{cr}$ decreases by $|\Delta N_\text{cr}|\sim1-4$ from $N_\text{cr}\sim11$ with vanishing four-body interactions. We also discuss the effects of four-body interactions on energies and radii of $\alpha$-particle condensates. Our study can be useful for future experiments to study $\alpha$-particle condensates in heavy self-conjugate nuclei. Also, the experimental determination of $N_\text{cr}$ will eventually help establish a better understanding on the $\alpha$-particle interactions, especially the four-body interactions.

==> Ali-Bodmer_Energy_Function.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    318177,       7425]
NotebookOptionsPosition[    303848,       7172]
NotebookOutlinePosition[    304208,       7188]
CellTagsIndexPosition[    304165,       7185]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V5", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x5_", ",", "y5_", ",", "z5_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"S5", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Sigma]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z5"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z5"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z5"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x4", "-", "x5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y4", "-", "y5"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z4", "-", "z5"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 
  3.72343021680009*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Five-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}, {3.723430006162223*^9, 
  3.7234300070725517`*^9}},ExpressionUUID->"8cbeea7a-9a7b-4f56-af5d-\
3ac2bcfefb7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x5", ",", "y5", ",", "z5", ",", "b"}], "]"}], 
    RowBox[{"V5", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x5", ",", "y5", ",", "z5"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x5", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y5", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z5", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"S5", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Sigma]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 3.723367561101935*^9}, {
  3.7234300138713083`*^9, 3.723430053864524*^9}, {3.7234302522577763`*^9, 
  3.723430258657494*^9}},ExpressionUUID->"559f4f1e-227d-465a-b120-\
0609b34bb722"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9, 
  3.7234600901214333`*^9},ExpressionUUID->"6f569414-47bc-4fc9-b0b7-\
1d85ea042dae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7233756931749983`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{
        FractionBox["3", "b"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Erf", "[", 
           RowBox[{"0.33", "b"}], "]"}], "+", 
          RowBox[{"Erf", "[", 
           RowBox[{"0.83", "b"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}], "+", 
    RowBox[{
     FractionBox["1", "120"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "4"}], ")"}], 
     FractionBox["S5", 
      RowBox[{"(", ")"}]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", "U4", " ", 
      "\[Mu]\[Upsilon]2"}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
       RowBox[{"11", "/", "2"}]]}]], "-", 
    FractionBox[
     RowBox[{"24", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", "W3", " ", 
      "\[Mu]\[Omega]2"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], "4"]], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"0.93655", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "0.6889"}], 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"0.372365", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "0.1089"}], " ", 
              SuperscriptBox["b", "2"]}]]}]}], ")"}]}], "b"], "+", 
       FractionBox[
        RowBox[{"3", " ", "b", " ", "Va", " ", "\[Mu]a2"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"3", " ", "b", " ", "Vr", " ", "\[Mu]r2"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Erf", "[", 
            RowBox[{"0.33", " ", "b"}], "]"}], "+", 
           RowBox[{"Erf", "[", 
            RowBox[{"0.83", " ", "b"}], "]"}]}], ")"}]}], 
        SuperscriptBox["b", "2"]]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 
   3.72343212950511*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C12", "Chapter",
 CellChangeTimes->{{3.723280815350021*^9, 
  3.7232808230362673`*^9}},ExpressionUUID->"1225d7b1-e6ab-4d45-9221-\
bc9a9774639e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232808459244823`*^9, 
  3.723280891991946*^9}},ExpressionUUID->"adfdb3e0-6c10-4319-8d64-\
1000e502e5bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "4.87"}], ";", 
  RowBox[{"N\[Alpha]", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232809147575207`*^9, 
  3.72328095094587*^9}},ExpressionUUID->"650af2ee-cd16-4e95-9f8d-\
e40aa99dfd9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.7232809666545153`*^9, 
  3.723281040577709*^9}},ExpressionUUID->"72aca3c6-9697-4866-ba20-\
164517bb5d4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.448689789406838`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.4486897894068385`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723281048742178*^9},ExpressionUUID->"c3bb4525-28bf-4f5b-8803-\
1dc4f62e3906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7232827187783318`*^9, 3.723282759858831*^9}, {
  3.723413991164975*^9, 
  3.723413991460862*^9}},ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-\
dc249526f9f8"],

Cell[BoxData[
 RowBox[{"3.538729267170928`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"3", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"8", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.72328276036793*^9, 3.7233300931546707`*^9, 
  3.72341399285021*^9, 
  3.7234144747155933`*^9},ExpressionUUID->"6f015963-e7ae-4672-a406-\
6a130f17943e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282812911769*^9, {3.723414006468144*^9, 
   3.723414008500402*^9}},ExpressionUUID->"67a0758e-c3c8-466f-bb60-\
89c6838cc4c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.6596174391850704`"}], "+", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"928.6113600000001`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.723282814034711*^9, 3.723330104814241*^9, 
  3.72341400935297*^9, 
  3.72341447615061*^9},ExpressionUUID->"2965dbe3-9a52-4bb4-9676-94ab18dd3c25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["O16", "Chapter",
 CellChangeTimes->{{3.7232808262903337`*^9, 
  3.723280833977488*^9}},ExpressionUUID->"0dbfdef7-4c12-4186-a83d-\
77a33320a5e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281072784411*^9, 
  3.723281074530609*^9}},ExpressionUUID->"4b307536-9d44-42e7-ae23-\
df73d8db7691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.23"}], ";", 
  RowBox[{"N\[Alpha]", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281089626286*^9, 
  3.723281101870167*^9}},ExpressionUUID->"23a5dee6-5e8d-4b87-979a-\
5b356ff80c88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.723280848707163*^9, 3.7232808583809958`*^9}, 
   3.7232810868563213`*^9},ExpressionUUID->"64838ba0-b80c-408a-8db4-\
cd88c9b5d968"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.590066598887889`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.59006659888789`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723281117854268*^9},ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-\
62ca81fc2f9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282829137038*^9, 3.72328283592095*^9}, {
  3.723414015171692*^9, 
  3.723414015452044*^9}},ExpressionUUID->"8a788470-5ffa-4e3c-8533-\
7b6bdd636f5e"],

Cell[BoxData[
 RowBox[{"6.535875597109192`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"6", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"6", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox["U4", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"32", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282836851492*^9, 3.723330117194803*^9, 
  3.723414022326261*^9, 
  3.723414479368504*^9},ExpressionUUID->"bccfd389-1855-4eef-ac59-\
f63e082e993a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282861047401*^9, {3.723414018395444*^9, 
   3.723414020059847*^9}},ExpressionUUID->"30c66db7-f718-47b0-b76c-\
811707ad45f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1465025393823933`"}], "+", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"3795.8803199999998`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232828617805*^9, 3.723330118907395*^9, 
  3.723414024381546*^9, 
  3.723414481091339*^9},ExpressionUUID->"6e140def-d504-4e02-9cea-\
8a304a3e4c42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ne20", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 
  3.7232808438612213`*^9}},ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-\
53f411c6b26e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"c3e47b13-ab24-4af6-b30b-\
d25ac953dac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.55"}], ";", 
  RowBox[{"N\[Alpha]", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 
  3.723281143815055*^9}},ExpressionUUID->"b66ae608-7b97-452d-a77d-\
bceb06459e7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"f549499d-ddf7-49dc-8e1c-603f3244ae18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.8164506893250545`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.816450689325054`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7232811545568333`*^9},ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-\
4e5b59582185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.723414034483172*^9, 
  3.7234140348036747`*^9}},ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-\
c6a7d5d84e13"],

Cell[BoxData[
 RowBox[{"10.14028896939702`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"10", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"10", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"5", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"80", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72333012457516*^9, 
  3.7234140427848577`*^9, 
  3.7234144845251703`*^9},ExpressionUUID->"aa562a1b-2d92-49f6-98ed-\
5716d98808b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, {3.723414037835353*^9, 
   3.723414040859242*^9}},ExpressionUUID->"dbcfb280-47c8-45c3-bc92-\
0746cfdc2583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.6744649715994884`"}], "+", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"613.4805`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9815.688`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723330126346951*^9, 
  3.723414044483899*^9, 
  3.723414485990971*^9},ExpressionUUID->"570fb04b-eb8f-4eb3-8863-\
11d9d49bff2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mg24", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}},ExpressionUUID->"165bc750-8039-409c-8fc1-\
6fede5267574"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-\
e9e33aa20326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.85"}], ";", 
  RowBox[{"N\[Alpha]", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 
  3.7232838742317667`*^9}},ExpressionUUID->"54213752-7877-4612-ba54-\
9cfcf0cea6c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"db279aae-5a1b-4424-b2c8-5485f556b496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.076541528176034`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.076541528176033`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9},ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-\
bbe16744361b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723414054568418*^9, 
  3.723414055328422*^9}},ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-\
62982b22f2cc"],

Cell[BoxData[
 RowBox[{"14.27135383352432`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"15", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"15", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"15", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00004718787533364385`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.01331272035071097`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284074084803*^9, 
  3.723330132609211*^9, 3.7234140615147867`*^9, 
  3.72341448794274*^9},ExpressionUUID->"f249e231-b906-45fa-ab5e-7587ff071d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7234140572083073`*^9, 
   3.723414059776568*^9}},ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-\
9889d2aff473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.226932413376056`"}], "+", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"1910.6657999999998`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"20380.435199999996`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"150.23225511479998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284076087359*^9, 
  3.7233301341585093`*^9, 3.723414063221657*^9, 
  3.723414490003591*^9},ExpressionUUID->"32cb35ea-3686-4027-b2cc-\
c745aa355d14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Si28", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 
  3.723283911302231*^9}},ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-\
8722a694dcce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-\
d541ce11a763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.13"}], ";", 
  RowBox[{"N\[Alpha]", "=", "7"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 
  3.723283926128591*^9}},ExpressionUUID->"39c5d5e7-989f-4c69-966f-\
2680949f7378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a59c1d29-2807-4831-b9ba-b013ecbf7488"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.341958564004264`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.341958564004264`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 
  3.723283934269237*^9},ExpressionUUID->"e72ee561-65c9-4f62-be70-\
12a23ef3d308"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.7234140675038633`*^9, 
  3.723414074168248*^9}},ExpressionUUID->"5583baaa-ce36-4805-a147-\
f6f8cb2abd0c"],

Cell[BoxData[
 RowBox[{"18.89477260302547`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"21", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"21", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"35", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"107.8087532832`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00006620978577619182`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.012367579558506115`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284078519829*^9, 
  3.7233301414018993`*^9, 3.723414074750339*^9, 
  3.723414491898428*^9},ExpressionUUID->"23662ddc-a040-4c7c-a526-\
3276b9ac7d55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723414076807807*^9, 
   3.723414078608007*^9}},ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-\
db15cf065e46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.801289280632945`"}], "+", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"4625.4348`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"107.8087532832`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"37003.4784`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"161.7131299248`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.7232840800773277`*^9, 
  3.7233301430299873`*^9, 3.72341407932557*^9, 
  3.723414493762212*^9},ExpressionUUID->"8d109e0b-98ea-4b20-b944-\
96ab8666dd9f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S32", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 
  3.723283975479229*^9}},ExpressionUUID->"11de95e8-b5fe-4994-8f34-\
a9505d670d8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"75c69d63-9217-45f2-9937-\
a1d2c22c14a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.40"}], ";", 
  RowBox[{"N\[Alpha]", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}},ExpressionUUID->"daa1a869-dda8-43ca-ad09-\
f7aed35c131c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.613111497059968`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.613111497059968`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 
  3.7232839943600273`*^9},ExpressionUUID->"d49af029-7927-4dcc-ad96-\
1d585a5d7d2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723414082527566*^9, 
  3.7234140827759237`*^9}},ExpressionUUID->"f0ae992e-f78c-4cb8-819a-\
23f0247cb63e"],

Cell[BoxData[
 RowBox[{"23.949221524830765`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"28", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"28", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"70", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"115.91888774419999`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00008522001782562344`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.011502295780094273`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72328408528474*^9, 
  3.723330155354039*^9, 3.7234140833614264`*^9, 
  3.723414495781493*^9},ExpressionUUID->"70db88d5-b08b-4fb8-b57d-\
0005f1f3e735"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, {3.7234140850316133`*^9, 
   3.723414086735376*^9}},ExpressionUUID->"5e551d2d-3081-442a-8e2b-\
1a7e5e9529a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.3860911426975813`"}], "+", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9592.518600000001`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"115.91888774419999`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"61392.11904`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"173.8783316163`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284086838757*^9, 
  3.7233301569663363`*^9, 3.7234140873756638`*^9, 
  3.723414498974257*^9},ExpressionUUID->"62a3996b-3f0e-456c-b125-\
173d9419bb2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ar36", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 3.723283975479229*^9}, {3.723284020853743*^9, 
  3.723284024743144*^9}},ExpressionUUID->"d248fd32-43d8-4cb5-b650-\
8fe441fe0f18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"8dd14342-821f-4432-a24d-\
4c3544103361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.68"}], ";", 
  RowBox[{"N\[Alpha]", "=", "9"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}, {3.723284028285799*^9, 
  3.723284034013999*^9}},ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-\
c6cc66155210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.9086945825464765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.908694582546477`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 3.7232839943600273`*^9, 
  3.7232840360499287`*^9},ExpressionUUID->"24fabe20-1a70-4aff-a715-\
88ebd3d708f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723284042190908*^9, 
  3.7232840500374002`*^9}, {3.723414276419215*^9, 
  3.7234142766668053`*^9}},ExpressionUUID->"dd2591aa-8e13-4665-b38f-\
9167a18943c2"],

Cell[BoxData[
 RowBox[{"29.30624335391672`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"36", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"36", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"126", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"125.0947550322`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00010171340493633999`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.010658587028609848`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284089717724*^9, 
  3.72333016078769*^9, 3.723414277415901*^9, 
  3.723414501446905*^9},ExpressionUUID->"9a47d2e9-f7b8-4eb9-9c59-\
097de212cdb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, 3.723284054716387*^9, {3.7234142808409643`*^9, 
   3.723414282578483*^9}},ExpressionUUID->"27aa87f2-542d-4d51-b076-\
132de8e98279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.952554228290633`"}], "+", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"17936.90892`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"125.0947550322`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"95663.51424`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"187.6421325483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284091588331*^9, 
  3.723330162213605*^9, 3.723414283274087*^9, 
  3.723414503425178*^9},ExpressionUUID->"590a7063-aafb-4bd1-85c1-\
02ad9e8e4795"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ca40", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 
  3.723283476390852*^9}},ExpressionUUID->"f6459897-35d8-4be0-8956-\
86eba17724a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"69b4f505-175c-408b-99b5-\
3fc4835b99fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.95"}], ";", 
  RowBox[{"N\[Alpha]", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}},ExpressionUUID->"5d9d53d1-02e0-421f-b219-\
e8470984396c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"546d5c98-c0fe-425f-8310-e68bb8a2e487"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "8.199223088760256`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.199223088760254`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 
  3.7232835151063347`*^9},ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-\
314a63fa3c84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723414293072466*^9, 
  3.7234142932817707`*^9}},ExpressionUUID->"90650917-caf2-44e6-adb1-\
21dbd1984da1"],

Cell[BoxData[
 RowBox[{"35.01864605960546`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"45", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"45", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"210", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"134.4544172168`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00011702327067210041`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.00991661978039301`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284093644085*^9, 
  3.723330164226185*^9, 3.72341429385848*^9, 
  3.723414505256266*^9},ExpressionUUID->"7bf4150d-8290-4bb3-818e-\
25440664b3e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, {3.7234142965936623`*^9, 
   3.7234142995216703`*^9}},ExpressionUUID->"8d46cfbf-6853-46c8-987d-\
5f77d2021324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.521920241289547`"}], "+", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"30993.051600000003`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"134.4544172168`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"141682.5216`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"201.6816258252`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284095155991*^9, 
  3.723330165675695*^9, 3.723414300151271*^9, 
  3.723414506874815*^9},ExpressionUUID->"f4af439d-4905-4abc-b92e-\
3c4c1dd74bff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fitting I (C12,O16,Ne20)", "Chapter",
 CellChangeTimes->{{3.723283429847046*^9, 3.723283435588421*^9}, {
  3.723283495318928*^9, 3.723283508797928*^9}, {3.723284099908972*^9, 
  3.7232841008198757`*^9}},ExpressionUUID->"409df99f-7b1f-4727-ae3a-\
e9d7dd114395"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"3.538729267170928`", "\[VeryThinSpace]", "-", 
      FractionBox[
       RowBox[{"3", " ", "Va"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", "Vr"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"8", " ", "W3"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "3"]]}], "\[Equal]", "0.98"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.6596174391850704`"}], "+", 
      FractionBox[
       RowBox[{"58.03821000000001`", " ", "Va", " ", "\[Mu]a2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"58.03821000000001`", " ", "Vr", " ", "\[Mu]r2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"928.6113600000001`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "4"]]}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"6.535875597109192`", "\[VeryThinSpace]", "-", 
      FractionBox[
       RowBox[{"6", " ", "Va"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"6", " ", "Vr"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox["U4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"32", " ", "W3"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "3"]]}], "\[Equal]", "1.84"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.1465025393823933`"}], "+", 
      FractionBox[
       RowBox[{"118.62125999999999`", " ", "Va", " ", "\[Mu]a2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"118.62125999999999`", " ", "Vr", " ", "\[Mu]r2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"118.62125999999999`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"11", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"3795.8803199999998`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "4"]]}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"10.14028896939702`", "\[VeryThinSpace]", "-", 
      FractionBox[
       RowBox[{"10", " ", "Va"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"10", " ", "Vr"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"5", " ", "U4"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"80", " ", "W3"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "3"]]}], "\[Equal]", "3.04"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.6744649715994884`"}], "+", 
      FractionBox[
       RowBox[{"204.49349999999998`", " ", "Va", " ", "\[Mu]a2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"204.49349999999998`", " ", "Vr", " ", "\[Mu]r2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"613.4805`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"11", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"9815.688`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "4"]]}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"14.27135383352432`", "\[VeryThinSpace]", "-", 
      FractionBox[
       RowBox[{"15", " ", "Va"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"15", " ", "Vr"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"15", " ", "U4"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"9", "/", "2"}]]], "+", 
      FractionBox[
       RowBox[{"0.00004718787533364385`", " ", "W3"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"0.01331272035071097`", "\[VeryThinSpace]", "+", 
          RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}], 
     "\[Equal]", "4.63"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2.226932413376056`"}], "+", 
      FractionBox[
       RowBox[{"318.44429999999994`", " ", "Va", " ", "\[Mu]a2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"318.44429999999994`", " ", "Vr", " ", "\[Mu]r2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"1910.6657999999998`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
        RowBox[{"11", "/", "2"}]]], "-", 
      FractionBox[
       RowBox[{"20380.435199999996`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"150.23225511479998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
        "4"]]}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
    "Va", ",", "Vr", ",", "W3", ",", "U4", ",", "\[Mu]a2", ",", "\[Mu]r2", 
     ",", "\[Mu]\[Omega]2", ",", "\[Mu]\[Upsilon]2"}], "}"}], ",", "Reals"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7232829063972683`*^9, 3.723283010306931*^9}, {
   3.723283085301963*^9, 3.723283101984429*^9}, {3.723330183824319*^9, 
   3.72333027109396*^9}, {3.723414326280595*^9, 3.723414402959834*^9}, {
   3.7234145234079657`*^9, 3.7234145548879433`*^9}, {3.723414712201058*^9, 
   3.723414749335881*^9}, 3.7234150876212397`*^9, {3.723415539341086*^9, 
   3.723415575208061*^9}, {3.723416060688921*^9, 
   3.723416061943598*^9}},ExpressionUUID->"55d768ec-c6c6-4d02-98a3-\
ac2668312988"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.7232830109516363`*^9, {3.7232830908460903`*^9, 3.7232831026325893`*^9}, 
   3.7233302722032022`*^9, 3.723414432827669*^9, 3.723414552025785*^9, 
   3.723414709101933*^9, 3.723415086356492*^9, 3.723415516604259*^9, 
   3.72341604212037*^9},ExpressionUUID->"4a2686d8-7fc5-44e8-842f-\
87ecdf9aa3e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c0", "\[Rule]", 
     RowBox[{"-", "0.17124517007863466`"}]}], ",", 
    RowBox[{"c2", "\[Rule]", "20246.17678790879`"}], ",", 
    RowBox[{"c4", "\[Rule]", "107447.7676762479`"}], ",", 
    RowBox[{"c6", "\[Rule]", "119647.19295463504`"}], ",", 
    RowBox[{"g3", "\[Rule]", "30870.48453281038`"}], ",", 
    RowBox[{"g4", "\[Rule]", "4.806985492982014`*^7"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.72328315020813*^9, 3.723283170618656*^9}, 
   3.72333029482364*^9},ExpressionUUID->"fdecdf5c-e013-4a7f-8819-\
6dbb86b78a05"],

Cell[BoxData[
 RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
  FractionBox["15.617810799492082`", 
   SuperscriptBox["b", "2"]], "-", 
  RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
  FractionBox[
   RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
   SuperscriptBox["b", "9"]], "-", 
  FractionBox[
   RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
   SuperscriptBox["b", "7"]], "+", 
  FractionBox[
   RowBox[{"510.9526762038933`", " ", "n"}], 
   SuperscriptBox["b", "6"]], "+", 
  FractionBox[
   RowBox[{"21815.71574026733`", " ", "n"}], 
   SuperscriptBox["b", "5"]], "+", 
  FractionBox[
   RowBox[{"15.617810799492082`", " ", "n"}], 
   SuperscriptBox["b", "2"]], "-", 
  FractionBox[
   RowBox[{"1.7688228315594375`*^7", " ", 
    SuperscriptBox["n", "2"]}], 
   SuperscriptBox["b", "9"]], "+", 
  FractionBox[
   RowBox[{"1.1577741225450512`*^6", " ", 
    SuperscriptBox["n", "2"]}], 
   SuperscriptBox["b", "7"]], "-", 
  FractionBox[
   RowBox[{"766.4290143058398`", " ", 
    SuperscriptBox["n", "2"]}], 
   SuperscriptBox["b", "6"]], "-", 
  FractionBox[
   RowBox[{"21815.71574026733`", " ", 
    SuperscriptBox["n", "2"]}], 
   SuperscriptBox["b", "5"]], "-", 
  FractionBox[
   RowBox[{"196871.74308581094`", " ", 
    SuperscriptBox["n", "3"]}], 
   SuperscriptBox["b", "9"]], "+", 
  FractionBox[
   RowBox[{"255.47633810194665`", " ", 
    SuperscriptBox["n", "3"]}], 
   SuperscriptBox["b", "6"]], "+", 
  FractionBox[
   RowBox[{"32811.95718096849`", " ", 
    SuperscriptBox["n", "4"]}], 
   SuperscriptBox["b", "9"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquarePlusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                False, Background -> GrayLevel[0.93], Frame -> True, 
                FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, 
                ImageSize -> {Automatic, 
                  Dynamic[
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SquareMinusIconMedium"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, Evaluator -> Automatic, Method -> "Preemptive"], 
                Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
               GraphicsBox[{{
                  GrayLevel[0.6], 
                  AbsolutePointSize[5], 
                  PointBox[{1, 1}], 
                  PointBox[{2, 4}], 
                  PointBox[{3, 2}], 
                  PointBox[{4, 3}]}, {{}, {}, {
                   AbsoluteThickness[1], 
                   Opacity[1.], 
                   LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                False, Background -> GrayLevel[0.93], Frame -> True, 
                FrameStyle -> Directive[
                  GrayLevel[0.7], 
                  Thickness[Tiny]], FrameTicks -> None, 
                ImageSize -> {Automatic, 
                  Dynamic[
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel",
        DisplayFunction->(
         ButtonBox[#, Active -> False, Alignment -> Left, 
          Appearance -> {
           "Default" -> 
            FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
          FrameMargins -> 7, BaseStyle -> {}, 
          DefaultBaseStyle -> {"Panel", Background -> None}, BaselinePosition -> 
          Baseline]& )],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{1., 15.}}, {
      5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
      "], {
       BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
         "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
        "], {0}, MachinePrecision, "Unevaluated"], {}}, {Automatic}],
     
     Editable->False,
     SelectWithContents->True,
     Selectable->False], "[", "b", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.723283160637622*^9, 3.723283171160995*^9}, 
   3.723330295643289*^9},ExpressionUUID->"a169e600-6026-4809-8785-\
4cada5eb53cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6.4", ",", "15"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232831760797033`*^9, 3.723283224778141*^9}, {
   3.723283260921698*^9, 3.723283346410534*^9}, 3.72333031140841*^9, {
   3.7233311858202677`*^9, 
   3.723331204673409*^9}},ExpressionUUID->"80f9b2d4-6115-4ba4-813b-\
a1218691574b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VG0UAHBLhdCHFLMgM3fsE0plv6fsQkj7pl22FLK1CAmphJAkJFuK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       "]]},
     Annotation[#, "Charting`Private`Tag$10042#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.400000175510204, 0.9520836305873077},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723283194638815*^9, 3.723283225096751*^9}, {
   3.72328326198094*^9, 3.72328334712416*^9}, 3.7233303127699013`*^9, {
   3.7233311862657213`*^9, 
   3.723331205069601*^9}},ExpressionUUID->"41243a64-e233-40b0-908b-\
1d8c6fd9ba63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "15"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232831760797033`*^9, 3.723283224778141*^9}, {
   3.723283260921698*^9, 3.723283375041308*^9}, 3.72333031969751*^9, {
   3.723331621487265*^9, 
   3.723331632069951*^9}},ExpressionUUID->"4f93ec7f-775c-4ca6-aae7-\
fafa077f7649"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Xk8VF8UAHD7kkQzxjwzY515Y8kQlVBxSAgtSoslyVIqLZZSSSllK2sS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       "]]},
     Annotation[#, "Charting`Private`Tag$10317#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6.000000183673469, 4.638563551950372},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72328338581875*^9, 3.72333032042166*^9, {3.723331625348606*^9, 
   3.7233316326885366`*^9}},ExpressionUUID->"cb115546-8e1b-4704-902d-\
2a48f2a7e335"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "20"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "11"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232831760797033`*^9, 3.723283224778141*^9}, {
   3.723283260921698*^9, 3.723283346410534*^9}, {3.723283399221377*^9, 
   3.7232833999636297`*^9}, 3.7233303366484528`*^9, {3.723330439220737*^9, 
   3.723330534331809*^9}, {3.723331214225945*^9, 3.72333126983189*^9}, {
   3.7233330024521923`*^9, 3.723333073943734*^9}, {3.7233332299031363`*^9, 
   3.723333293916127*^9}},ExpressionUUID->"9a6cba68-fe47-495f-9eda-\
2698403c3f03"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hs4lekWAHBEpUGHRHRy+b79RWUUKte0cp0tjMtrp0iGXM7GuJRbJkN0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       "]]},
     Annotation[#, "Charting`Private`Tag$10946#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9.000000040816326, 80.8417667089247},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723283400295355*^9, 3.723330337346006*^9, {3.7233304418814087`*^9, 
   3.7233305345976467`*^9}, {3.723331216469521*^9, 3.723331221844757*^9}, {
   3.72333125798853*^9, 3.723331270275474*^9}, {3.723333004025025*^9, 
   3.723333074529628*^9}, {3.723333231051856*^9, 
   3.723333294574844*^9}},ExpressionUUID->"075eb255-50a0-4cc2-a137-\
b3d1daac7d92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5.5", ",", "15"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232831760797033`*^9, 3.723283224778141*^9}, {
   3.723283260921698*^9, 3.723283346410534*^9}, {3.723283399221377*^9, 
   3.7232833999636297`*^9}, {3.723283589725184*^9, 3.723283590955557*^9}, 
   3.72333034464038*^9},ExpressionUUID->"d1360038-3571-436a-a749-\
83d05e03276c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hk8VF0YB/AWW0WYMTOXGZGZO9ZBIlL0K0pKkqJC0YY2aVMopSQtlhYl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       "]]},
     Annotation[#, "Charting`Private`Tag$9045#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5.500000193877551, 2.868648804125371},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723283592017367*^9, 
  3.723330345396689*^9},ExpressionUUID->"9e438769-5528-45fc-a4b9-\
d829c9712d5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723283684399658*^9, 3.723283684654006*^9}, {
  3.7233303510715933`*^9, 3.7233303583178577`*^9}, {3.72333065395785*^9, 
  3.7233306616286287`*^9}},ExpressionUUID->"911fce36-6160-4610-a6f7-\
aac1bbe4fb49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8400000000000283`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.590073149533408`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723283685053808*^9, {3.723330352280994*^9, 3.7233303588957443`*^9}, {
   3.7233306576170673`*^9, 
   3.72333066213421*^9}},ExpressionUUID->"9fa0e9d4-bd64-49e5-85b4-\
2b15d8fa0c7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232836028449707`*^9, 3.723283613194994*^9}, {
  3.72333036478204*^9, 
  3.723330382717063*^9}},ExpressionUUID->"c3798d09-6660-4724-a245-\
c9348badb729"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,33,8,20231794419957181081,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723330370937643*^9, 
  3.723330383332447*^9}},ExpressionUUID->"61a5a5b1-ee65-4c93-9fc5-\
4b5008bb7330"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.6385626145298495`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.9944185602976106`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723283614530357*^9, {3.723330370945088*^9, 
   3.723330383356986*^9}},ExpressionUUID->"a4ce9944-f84e-43c6-a875-\
91f0f6f6afbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232836028449707`*^9, 3.723283613194994*^9}, {
  3.723283660923945*^9, 3.723283661210458*^9}, {3.723330390525241*^9, 
  3.7233303934765882`*^9}},ExpressionUUID->"b8b3fed1-89e2-4f43-9e72-\
dd03831b0781"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,34,9,20231794419957181081,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723330394112732*^9},ExpressionUUID->"85b545fe-1317-4b58-9fc0-\
0d702bda625e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.684331186579662`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.166573462118489`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723283661968135*^9, 
  3.723330394121756*^9},ExpressionUUID->"0b05a44f-9587-4fa3-93ac-\
dad42b334ec7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232836913271503`*^9, 3.723283692013785*^9}, {
  3.723330404333179*^9, 
  3.723330408788217*^9}},ExpressionUUID->"2ce8363d-8da3-476c-8e21-\
dbed886038bf"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,10,20231794419957181081,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723330409414089*^9},ExpressionUUID->"bb2990db-9d18-4995-b287-\
eb741f319e98"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.21579402840429`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.335886374880636`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.72328369251202*^9, 
  3.7233304094250526`*^9},ExpressionUUID->"120e42cc-1501-4fac-b27d-\
1096a3708e3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232836961910963`*^9, 3.723283696877492*^9}, {
  3.723330415061036*^9, 
  3.7233304187398*^9}},ExpressionUUID->"a27196fa-14b6-4aa9-934c-bbee8d7f04b3"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,36,11,20231794419957181081,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723283697417459*^9, 
  3.723330419502187*^9},ExpressionUUID->"a6dad6f9-a26b-42ad-a9cc-\
d9670aed84ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.261945095839899`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.503975768825188`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723283697420287*^9, 
  3.723330419526061*^9},ExpressionUUID->"f4066cd1-fd9b-46b3-a36f-\
35398db55d72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232837036948977`*^9, 3.723283704757249*^9}, {
  3.723330424468642*^9, 
  3.723330427211543*^9}},ExpressionUUID->"e315d27c-57fa-48ed-8634-\
143e2d9e8a95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.843234222600763`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.672071776791865`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723283705573752*^9, 
  3.723330427998534*^9},ExpressionUUID->"ff473ef1-3b5d-4eef-9480-\
d538d9938f57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{"0.17124517007863466`", "\[VeryThinSpace]", "-", 
      FractionBox["15.617810799492082`", 
       SuperscriptBox["b", "2"]], "-", 
      RowBox[{"0.17124517007863466`", " ", "n"}], "+", 
      FractionBox[
       RowBox[{"1.7852288101499215`*^7", " ", "n"}], 
       SuperscriptBox["b", "9"]], "-", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", "n"}], 
       SuperscriptBox["b", "7"]], "+", 
      FractionBox[
       RowBox[{"510.9526762038933`", " ", "n"}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", "n"}], 
       SuperscriptBox["b", "5"]], "+", 
      FractionBox[
       RowBox[{"15.617810799492082`", " ", "n"}], 
       SuperscriptBox["b", "2"]], "-", 
      FractionBox[
       RowBox[{"1.7688228315594375`*^7", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"1.1577741225450512`*^6", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "7"]], "-", 
      FractionBox[
       RowBox[{"766.4290143058398`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "6"]], "-", 
      FractionBox[
       RowBox[{"21815.71574026733`", " ", 
        SuperscriptBox["n", "2"]}], 
       SuperscriptBox["b", "5"]], "-", 
      FractionBox[
       RowBox[{"196871.74308581094`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "9"]], "+", 
      FractionBox[
       RowBox[{"255.47633810194665`", " ", 
        SuperscriptBox["n", "3"]}], 
       SuperscriptBox["b", "6"]], "+", 
      FractionBox[
       RowBox[{"32811.95718096849`", " ", 
        SuperscriptBox["n", "4"]}], 
       SuperscriptBox["b", "9"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{
        InterpretationBox[
         RowBox[{
          TagBox["InterpolatingFunction",
           "SummaryHead"], "[", 
          
          DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
           "Ready"}, 
           TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}], True -> GridBox[{{
                   PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                   GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                   GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                 GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False,
                  GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 BaselinePosition -> {1, 1}]}, 
              Dynamic[Typeset`open$$], ImageSize -> Automatic]},
            "SummaryPanel",
            
            DisplayFunction->(
             ButtonBox[#, Active -> False, Alignment -> Left, 
              Appearance -> {
               "Default" -> 
                FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
              FrameMargins -> 7, BaseStyle -> {}, 
              DefaultBaseStyle -> {"Panel", Background -> None}, 
              BaselinePosition -> Baseline]& )],
           DynamicModuleValues:>{}], "]"}],
         InterpolatingFunction[{{1., 15.}}, {
          5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
           False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
          "], {
           BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx2lUEgYAB3BZKanZZh6QUZbVkjZtz4b57Ph3WaLOtFfWcpY2iKaVzaPD
dEGMpqWzXLmZzqeNZck6WOgss00z10NATkEFDwQptUSlMNO2Pvw+/BYfSN3B
JDg4OBS81030rcxsmoQo+0f5fPoklr1tb+IXvkGN8rohomQC4T5lA2yjHXam
LdoSaIew+kFoypnX2DVcc+yh+hV0vI7TcStfQSzaMZpXaENLWoqA92ocS9bH
58YnjeOijOPnrBqDF/flstMRY9hww51a9O8oNqZmPVoWMYrFIQY6UWmFS0Cs
/8z9VhSuuMKU9Y3A7OiaZ5szgrOzeANuYS9xS3B70R3uC6SuYmiPiofh/qKZ
aCEP44O7Eu+ao0OoDKNws1oHYRQ9fqIPHAQtvvQF75fnqDfnq5bMeo6cQS7h
m5xnqBBXVLlOWEDXnLW2nLAAAdGMuKkBCEWck+d4AzClnp1w8hjADx58Zi3f
jIPU8K5doWZUZTbt+ktlwlaS+wnBMRNodNqok7sJZLHq2wpRP4K2UwJj4/sR
NWk9apvZD4ete/gsoREzIovI5xON4Hivm1g714jrF6mUr1v64LElx9ib3QdX
P0l0Ga0P81rW/pZt7YU+3+9W8q1eBI5W+ccc7sVXSbHryQG9sP8U6r2vpwex
ljXJMw71QHt4tmlqvBvUBOZxf243UggrPjzo1Y1i2sqB4moDPj3D9irfZIAT
R9y636BHIyn9UWOWHiEkynS1jx5z4xwzZzR04cQlbqYoqQuCm+qSG7O6YAut
TxcLO1H6jj2bmNCJLFv9x5Eunag06Nq/v98BF8LDqWvJHah1fzB2eUEHypxv
B0UqdSCzastqc3X4vMlP/3SDDmvC/3bImNTC+5+99uoaLYIS/iQmpWlRHL3O
9/xnWhwo3vOdj7UdDSUJnkRhO4JC2CvC0ttR4+/GEAe3YzmPO5z/VgPe1QJw
GzUo7L+8gZ+rQYil2dcSo8F/URz2Zh8N5l3iUIUmNSjbHyf631WjkX6hoDJb
DUZoIMcrQg2WjrM8h6yGaW/smMKiguuCuIVudSq8nd4r8s9ToUZ/LnVhvAqH
9jEEzwLe/zTpDoegQhZ7o6tJo8T8RTG5LgIlslmJvla2EtfuXe0v3K0EvTmE
ZA5UYvgN0WvISYkOdjqpvEeBsbqbX07UKfBJUUuQvUiBpCfJtitHFNArPZ/J
wxWgH3iwib9UgdqGRuZsggKl25Y3OHbLMWfIczS/Xo7HrPKq8hI5GHX226tP
ymEgK8d37pYjmGo6OB4sR89rxwUfkeTQ7VnNjRlpA3Pbw6VpwjZEr9Y+OZPR
hsrNO4MzQtogZYSnREzLQL1/5NR0kwxzf/+1OjdPhjBL/heWGBmOjEdaPefJ
4F56apWbUQrn5iF1q0CKqNSqe1HHpXhKydNc2CjFH+/Kg3huUtinKItpnRJU
1Hsafq6SgOVMk93MlGC7uSCDtUWCkYWKfVIPCRwT681dqlaEvUlL7OC3Inqk
gTDIa8X/dVo5xg==
             "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
            "], {0}, MachinePrecision, "Unevaluated"], {}}, {
          Automatic}],
         Editable->False,
         SelectWithContents->True,
         Selectable->False], "[", "b", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7232837036948977`*^9, 3.723283704757249*^9}, {
  3.723330424468642*^9, 3.723330427211543*^9}, {3.723330707322996*^9, 
  3.723330708017207*^9}},ExpressionUUID->"bb0b2fb8-6220-4243-8a57-\
b476fa77c0d2"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,52,13,20231794419957181081,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.72333070889756*^9},ExpressionUUID->"1a318ccb-14ee-4402-a08d-178117a256e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19.972639777355553`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.841291935615994`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723330708904628*^9},ExpressionUUID->"2286b40c-b003-48b3-bb69-\
0ad659989d70"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 671},
WindowMargins->{{Automatic, 203}, {Automatic, 18}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 10369, 311, 502, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[12782, 395, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[12962, 401, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[14223, 441, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14607, 456, 223, 4, 69, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[14855, 464, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[16650, 516, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[17234, 538, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17474, 547, 225, 4, 69, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[17724, 555, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[20035, 621, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20434, 638, 270, 4, 69, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[20729, 646, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[23636, 729, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24058, 745, 321, 5, 69, "Chapter",ExpressionUUID->"8cbeea7a-9a7b-4f56-af5d-3ac2bcfefb7d"],
Cell[CellGroupData[{
Cell[24404, 754, 3546, 98, 178, "Input",ExpressionUUID->"559f4f1e-227d-465a-b120-0609b34bb722"],
Cell[27953, 854, 210, 4, 34, "Output",ExpressionUUID->"6f569414-47bc-4fc9-b0b7-1d85ea042dae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28212, 864, 368, 6, 69, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[28583, 872, 230, 7, 33, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[28816, 881, 5744, 178, 353, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34597, 1064, 150, 3, 69, "Chapter",ExpressionUUID->"1225d7b1-e6ab-4d45-9221-bc9a9774639e"],
Cell[34750, 1069, 198, 5, 30, "Input",ExpressionUUID->"adfdb3e0-6c10-4319-8d64-1000e502e5bf"],
Cell[34951, 1076, 239, 6, 30, "Input",ExpressionUUID->"650af2ee-cd16-4e95-9f8d-e40aa99dfd9f"],
Cell[CellGroupData[{
Cell[35215, 1086, 561, 18, 57, "Input",ExpressionUUID->"72aca3c6-9697-4866-ba20-164517bb5d4a"],
Cell[35779, 1106, 343, 11, 34, "Output",ExpressionUUID->"c3bb4525-28bf-4f5b-8803-1dc4f62e3906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36159, 1122, 391, 11, 30, "Input",ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-dc249526f9f8"],
Cell[36553, 1135, 847, 26, 54, "Output",ExpressionUUID->"6f015963-e7ae-4672-a406-6a130f17943e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37437, 1166, 367, 11, 30, "Input",ExpressionUUID->"67a0758e-c3c8-466f-bb60-89c6838cc4c1"],
Cell[37807, 1179, 946, 26, 54, "Output",ExpressionUUID->"2965dbe3-9a52-4bb4-9676-94ab18dd3c25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38802, 1211, 150, 3, 69, "Chapter",ExpressionUUID->"0dbfdef7-4c12-4186-a83d-77a33320a5e6"],
Cell[38955, 1216, 196, 5, 30, "Input",ExpressionUUID->"4b307536-9d44-42e7-ae23-df73d8db7691"],
Cell[39154, 1223, 238, 6, 30, "Input",ExpressionUUID->"23a5dee6-5e8d-4b87-979a-5b356ff80c88"],
Cell[CellGroupData[{
Cell[39417, 1233, 586, 18, 57, "Input",ExpressionUUID->"64838ba0-b80c-408a-8db4-cd88c9b5d968"],
Cell[40006, 1253, 339, 10, 34, "Output",ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-62ca81fc2f9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40382, 1268, 388, 11, 30, "Input",ExpressionUUID->"8a788470-5ffa-4e3c-8533-7b6bdd636f5e"],
Cell[40773, 1281, 1038, 32, 54, "Output",ExpressionUUID->"bccfd389-1855-4eef-ac59-f63e082e993a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41848, 1318, 367, 11, 30, "Input",ExpressionUUID->"30c66db7-f718-47b0-b76c-811707ad45f7"],
Cell[42218, 1331, 1211, 34, 54, "Output",ExpressionUUID->"6e140def-d504-4e02-9cea-8a304a3e4c42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43478, 1371, 151, 3, 69, "Chapter",ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-53f411c6b26e"],
Cell[43632, 1376, 196, 5, 30, "Input",ExpressionUUID->"c3e47b13-ab24-4af6-b30b-d25ac953dac6"],
Cell[43831, 1383, 288, 7, 30, "Input",ExpressionUUID->"b66ae608-7b97-452d-a77d-bceb06459e7d"],
Cell[CellGroupData[{
Cell[44144, 1394, 490, 16, 57, "Input",ExpressionUUID->"f549499d-ddf7-49dc-8e1c-603f3244ae18"],
Cell[44637, 1412, 345, 11, 34, "Output",ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-4e5b59582185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45019, 1428, 391, 11, 30, "Input",ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-c6a7d5d84e13"],
Cell[45413, 1441, 1062, 33, 54, "Output",ExpressionUUID->"aa562a1b-2d92-49f6-98ed-5716d98808b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46512, 1479, 367, 11, 30, "Input",ExpressionUUID->"dbcfb280-47c8-45c3-bc92-0746cfdc2583"],
Cell[46882, 1492, 1190, 34, 54, "Output",ExpressionUUID->"570fb04b-eb8f-4eb3-8863-11d9d49bff2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48121, 1532, 244, 4, 69, "Chapter",ExpressionUUID->"165bc750-8039-409c-8fc1-6fede5267574"],
Cell[48368, 1538, 196, 5, 30, "Input",ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-e9e33aa20326"],
Cell[48567, 1545, 389, 8, 30, "Input",ExpressionUUID->"54213752-7877-4612-ba54-9cfcf0cea6c3"],
Cell[CellGroupData[{
Cell[48981, 1557, 490, 16, 57, "Input",ExpressionUUID->"db279aae-5a1b-4424-b2c8-5485f556b496"],
Cell[49474, 1575, 390, 11, 34, "Output",ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-bbe16744361b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49901, 1591, 488, 12, 30, "Input",ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-62982b22f2cc"],
Cell[50392, 1605, 1126, 31, 98, "Output",ExpressionUUID->"f249e231-b906-45fa-ab5e-7587ff071d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51555, 1641, 415, 12, 30, "Input",ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-9889d2aff473"],
Cell[51973, 1655, 1239, 34, 54, "Output",ExpressionUUID->"32cb35ea-3686-4027-b2cc-c745aa355d14"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53261, 1695, 292, 5, 69, "Chapter",ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-8722a694dcce"],
Cell[53556, 1702, 196, 5, 30, "Input",ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-d541ce11a763"],
Cell[53755, 1709, 438, 9, 30, "Input",ExpressionUUID->"39c5d5e7-989f-4c69-966f-2680949f7378"],
Cell[CellGroupData[{
Cell[54218, 1722, 490, 16, 57, "Input",ExpressionUUID->"a59c1d29-2807-4831-b9ba-b013ecbf7488"],
Cell[54711, 1740, 415, 12, 34, "Output",ExpressionUUID->"e72ee561-65c9-4f62-be70-12a23ef3d308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55163, 1757, 539, 13, 30, "Input",ExpressionUUID->"5583baaa-ce36-4805-a147-f6f8cb2abd0c"],
Cell[55705, 1772, 1130, 32, 98, "Output",ExpressionUUID->"23662ddc-a040-4c7c-a526-3276b9ac7d55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56872, 1809, 463, 12, 30, "Input",ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-db15cf065e46"],
Cell[57338, 1823, 1219, 34, 54, "Output",ExpressionUUID->"8d109e0b-98ea-4b20-b944-96ab8666dd9f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58606, 1863, 339, 6, 69, "Chapter",ExpressionUUID->"11de95e8-b5fe-4994-8f34-a9505d670d8d"],
Cell[58948, 1871, 196, 5, 30, "Input",ExpressionUUID->"75c69d63-9217-45f2-9937-a1d2c22c14a4"],
Cell[59147, 1878, 484, 9, 30, "Input",ExpressionUUID->"daa1a869-dda8-43ca-ad09-f7aed35c131c"],
Cell[CellGroupData[{
Cell[59656, 1891, 490, 16, 57, "Input",ExpressionUUID->"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],
Cell[60149, 1909, 439, 12, 34, "Output",ExpressionUUID->"d49af029-7927-4dcc-ad96-1d585a5d7d2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60625, 1926, 587, 13, 30, "Input",ExpressionUUID->"f0ae992e-f78c-4cb8-819a-23f0247cb63e"],
Cell[61215, 1941, 1144, 32, 98, "Output",ExpressionUUID->"70db88d5-b08b-4fb8-b57d-0005f1f3e735"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62396, 1978, 517, 13, 30, "Input",ExpressionUUID->"5e551d2d-3081-442a-8e2b-1a7e5e9529a9"],
Cell[62916, 1993, 1226, 34, 54, "Output",ExpressionUUID->"62a3996b-3f0e-456c-b125-173d9419bb2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64191, 2033, 386, 6, 69, "Chapter",ExpressionUUID->"d248fd32-43d8-4cb5-b650-8fe441fe0f18"],
Cell[64580, 2041, 196, 5, 30, "Input",ExpressionUUID->"8dd14342-821f-4432-a24d-4c3544103361"],
Cell[64779, 2048, 533, 10, 30, "Input",ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-c6cc66155210"],
Cell[CellGroupData[{
Cell[65337, 2062, 490, 16, 57, "Input",ExpressionUUID->"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],
Cell[65830, 2080, 464, 12, 34, "Output",ExpressionUUID->"24fabe20-1a70-4aff-a715-88ebd3d708f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66331, 2097, 638, 14, 30, "Input",ExpressionUUID->"dd2591aa-8e13-4665-b38f-9167a18943c2"],
Cell[66972, 2113, 1128, 32, 98, "Output",ExpressionUUID->"9a47d2e9-f7b8-4eb9-9c59-097de212cdb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68137, 2150, 539, 13, 30, "Input",ExpressionUUID->"27aa87f2-542d-4d51-b076-132de8e98279"],
Cell[68679, 2165, 1201, 34, 54, "Output",ExpressionUUID->"590a7063-aafb-4bd1-85c1-02ad9e8e4795"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69929, 2205, 199, 4, 69, "Chapter",ExpressionUUID->"f6459897-35d8-4be0-8956-86eba17724a1"],
Cell[70131, 2211, 196, 5, 30, "Input",ExpressionUUID->"69b4f505-175c-408b-99b5-3fc4835b99fd"],
Cell[70330, 2218, 337, 7, 30, "Input",ExpressionUUID->"5d9d53d1-02e0-421f-b219-e8470984396c"],
Cell[CellGroupData[{
Cell[70692, 2229, 490, 16, 57, "Input",ExpressionUUID->"546d5c98-c0fe-425f-8310-e68bb8a2e487"],
Cell[71185, 2247, 368, 11, 34, "Output",ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-314a63fa3c84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71590, 2263, 440, 11, 30, "Input",ExpressionUUID->"90650917-caf2-44e6-adb1-21dbd1984da1"],
Cell[72033, 2276, 1127, 32, 98, "Output",ExpressionUUID->"7bf4150d-8290-4bb3-818e-25440664b3e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73197, 2313, 394, 11, 30, "Input",ExpressionUUID->"8d46cfbf-6853-46c8-987d-5f77d2021324"],
Cell[73594, 2326, 1208, 34, 54, "Output",ExpressionUUID->"f4af439d-4905-4abc-b92e-3c4c1dd74bff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74851, 2366, 266, 4, 69, "Chapter",ExpressionUUID->"409df99f-7b1f-4727-ae3a-e9d7dd114395"],
Cell[CellGroupData[{
Cell[75142, 2374, 9025, 245, 794, "Input",ExpressionUUID->"55d768ec-c6c6-4d02-98a3-ac2668312988"],
Cell[84170, 2621, 356, 6, 34, "Output",ExpressionUUID->"4a2686d8-7fc5-44e8-842f-87ecdf9aa3e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84563, 2632, 614, 13, 52, "Input",ExpressionUUID->"fdecdf5c-e013-4a7f-8819-6dbb86b78a05"],
Cell[85180, 2647, 13818, 291, 156, "Output",ExpressionUUID->"a169e600-6026-4809-8785-4cada5eb53cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99035, 2943, 14844, 306, 347, "Input",ExpressionUUID->"80f9b2d4-6115-4ba4-813b-a1218691574b"],
Cell[113882, 3251, 10084, 184, 236, "Output",ExpressionUUID->"41243a64-e233-40b0-908b-1d8c6fd9ba63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124003, 3440, 14840, 306, 317, "Input",ExpressionUUID->"4f93ec7f-775c-4ca6-aae7-fafa077f7649"],
Cell[138846, 3748, 10839, 196, 239, "Output",ExpressionUUID->"cb115546-8e1b-4704-902d-2a48f2a7e335"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149722, 3949, 15041, 308, 317, "Input",ExpressionUUID->"9a6cba68-fe47-495f-9eda-2698403c3f03"],
Cell[164766, 4259, 4088, 86, 235, "Output",ExpressionUUID->"075eb255-50a0-4cc2-a137-b3d1daac7d92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168891, 4350, 14890, 306, 347, "Input",ExpressionUUID->"d1360038-3571-436a-a749-83d05e03276c"],
Cell[183784, 4658, 11744, 211, 239, "Output",ExpressionUUID->"9e438769-5528-45fc-a4b9-d829c9712d5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195565, 4874, 14760, 304, 317, "Input",ExpressionUUID->"911fce36-6160-4610-a6f7-aac1bbe4fb49"],
Cell[210328, 5180, 370, 10, 34, "Output",ExpressionUUID->"9fa0e9d4-bd64-49e5-85b4-2b15d8fa0c7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210735, 5195, 14710, 304, 317, "Input",ExpressionUUID->"c3798d09-6660-4724-a245-c9348badb729"],
Cell[225448, 5501, 569, 11, 59, "Message",ExpressionUUID->"61a5a5b1-ee65-4c93-9fc5-4b5008bb7330"],
Cell[226020, 5514, 318, 9, 34, "Output",ExpressionUUID->"a4ce9944-f84e-43c6-a875-91f0f6f6afbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226375, 5528, 14759, 304, 317, "Input",ExpressionUUID->"b8b3fed1-89e2-4f43-9e72-dd03831b0781"],
Cell[241137, 5834, 545, 11, 59, "Message",ExpressionUUID->"85b545fe-1317-4b58-9fc0-0d702bda625e"],
Cell[241685, 5847, 288, 8, 34, "Output",ExpressionUUID->"0b05a44f-9587-4fa3-93ac-dad42b334ec7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242010, 5860, 14711, 304, 317, "Input",ExpressionUUID->"2ce8363d-8da3-476c-8e21-dbed886038bf"],
Cell[256724, 6166, 546, 11, 59, "Message",ExpressionUUID->"bb2990db-9d18-4995-b287-eb741f319e98"],
Cell[257273, 6179, 288, 8, 34, "Output",ExpressionUUID->"120e42cc-1501-4fac-b27d-1096a3708e3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257598, 6192, 14707, 303, 317, "Input",ExpressionUUID->"a27196fa-14b6-4aa9-934c-bbee8d7f04b3"],
Cell[272308, 6497, 568, 11, 59, "Message",ExpressionUUID->"a6dad6f9-a26b-42ad-a9cc-d9670aed84ea"],
Cell[272879, 6510, 289, 8, 34, "Output",ExpressionUUID->"f4066cd1-fd9b-46b3-a36f-35398db55d72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273205, 6523, 14712, 304, 317, "Input",ExpressionUUID->"e315d27c-57fa-48ed-8634-143e2d9e8a95"],
Cell[287920, 6829, 289, 8, 34, "Output",ExpressionUUID->"ff473ef1-3b5d-4eef-9480-d538d9938f57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288246, 6842, 14758, 304, 317, "Input",ExpressionUUID->"bb0b2fb8-6220-4243-8a57-b476fa77c0d2"],
Cell[303007, 7148, 543, 10, 59, "Message",ExpressionUUID->"1a318ccb-14ee-4402-a08d-178117a256e7"],
Cell[303553, 7160, 267, 8, 34, "Output",ExpressionUUID->"2286b40c-b003-48b3-bb69-0ad659989d70"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Ali-Bodmer_Energy_Function__Four_Body_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    321689,       8286]
NotebookOptionsPosition[    304081,       7989]
NotebookOutlinePosition[    304463,       8006]
CellTagsIndexPosition[    304420,       8003]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7233756931749983`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{
        FractionBox["3", "b"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Erf", "[", 
           RowBox[{"0.33", "b"}], "]"}], "+", 
          RowBox[{"Erf", "[", 
           RowBox[{"0.83", "b"}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
      RowBox[{
       SuperscriptBox["b", "3"], " ", "m"}]]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", "U4", " ", 
      "\[Mu]\[Upsilon]2"}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
       RowBox[{"11", "/", "2"}]]}]], "-", 
    FractionBox[
     RowBox[{"24", " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", "W3", " ", 
      "\[Mu]\[Omega]2"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], "4"]], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"0.93655", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "0.6889"}], 
              SuperscriptBox["b", "2"]}]]}], "+", 
           RowBox[{"0.372365", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "0.1089"}], " ", 
              SuperscriptBox["b", "2"]}]]}]}], ")"}]}], "b"], "+", 
       FractionBox[
        RowBox[{"3", " ", "b", " ", "Va", " ", "\[Mu]a2"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"3", " ", "b", " ", "Vr", " ", "\[Mu]r2"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
         RowBox[{"5", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Erf", "[", 
            RowBox[{"0.33", " ", "b"}], "]"}], "+", 
           RowBox[{"Erf", "[", 
            RowBox[{"0.83", " ", "b"}], "]"}]}], ")"}]}], 
        SuperscriptBox["b", "2"]]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C12", "Chapter",
 CellChangeTimes->{{3.723280815350021*^9, 
  3.7232808230362673`*^9}},ExpressionUUID->"1225d7b1-e6ab-4d45-9221-\
bc9a9774639e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232808459244823`*^9, 
  3.723280891991946*^9}},ExpressionUUID->"adfdb3e0-6c10-4319-8d64-\
1000e502e5bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "4.87"}], ";", 
  RowBox[{"N\[Alpha]", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232809147575207`*^9, 
  3.72328095094587*^9}},ExpressionUUID->"650af2ee-cd16-4e95-9f8d-\
e40aa99dfd9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.7232809666545153`*^9, 
  3.723281040577709*^9}},ExpressionUUID->"72aca3c6-9697-4866-ba20-\
164517bb5d4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.448689789406838`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.4486897894068385`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723281048742178*^9},ExpressionUUID->"c3bb4525-28bf-4f5b-8803-\
1dc4f62e3906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7232827187783318`*^9, 3.723282759858831*^9}, {
  3.723413991164975*^9, 
  3.723413991460862*^9}},ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-\
dc249526f9f8"],

Cell[BoxData[
 RowBox[{"3.538729267170928`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"3", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"8", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.72328276036793*^9, 3.7233300931546707`*^9, 
  3.72341399285021*^9, 
  3.7234144747155933`*^9},ExpressionUUID->"6f015963-e7ae-4672-a406-\
6a130f17943e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282812911769*^9, {3.723414006468144*^9, 
   3.723414008500402*^9}},ExpressionUUID->"67a0758e-c3c8-466f-bb60-\
89c6838cc4c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.6596174391850704`"}], "+", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"928.6113600000001`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.723282814034711*^9, 3.723330104814241*^9, 
  3.72341400935297*^9, 
  3.72341447615061*^9},ExpressionUUID->"2965dbe3-9a52-4bb4-9676-94ab18dd3c25"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["O16", "Chapter",
 CellChangeTimes->{{3.7232808262903337`*^9, 
  3.723280833977488*^9}},ExpressionUUID->"0dbfdef7-4c12-4186-a83d-\
77a33320a5e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281072784411*^9, 
  3.723281074530609*^9}},ExpressionUUID->"4b307536-9d44-42e7-ae23-\
df73d8db7691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.23"}], ";", 
  RowBox[{"N\[Alpha]", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281089626286*^9, 
  3.723281101870167*^9}},ExpressionUUID->"23a5dee6-5e8d-4b87-979a-\
5b356ff80c88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.723280848707163*^9, 3.7232808583809958`*^9}, 
   3.7232810868563213`*^9},ExpressionUUID->"64838ba0-b80c-408a-8db4-\
cd88c9b5d968"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.590066598887889`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.59006659888789`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723281117854268*^9},ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-\
62ca81fc2f9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282829137038*^9, 3.72328283592095*^9}, {
  3.723414015171692*^9, 
  3.723414015452044*^9}},ExpressionUUID->"8a788470-5ffa-4e3c-8533-\
7b6bdd636f5e"],

Cell[BoxData[
 RowBox[{"6.535875597109192`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"6", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"6", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox["U4", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"32", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282836851492*^9, 3.723330117194803*^9, 
  3.723414022326261*^9, 
  3.723414479368504*^9},ExpressionUUID->"bccfd389-1855-4eef-ac59-\
f63e082e993a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282861047401*^9, {3.723414018395444*^9, 
   3.723414020059847*^9}},ExpressionUUID->"30c66db7-f718-47b0-b76c-\
811707ad45f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1465025393823933`"}], "+", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"86.8580452098`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"3795.8803199999998`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232828617805*^9, 3.723330118907395*^9, 
  3.723414024381546*^9, 
  3.723414481091339*^9},ExpressionUUID->"6e140def-d504-4e02-9cea-\
8a304a3e4c42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ne20", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 
  3.7232808438612213`*^9}},ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-\
53f411c6b26e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"c3e47b13-ab24-4af6-b30b-\
d25ac953dac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.55"}], ";", 
  RowBox[{"N\[Alpha]", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 
  3.723281143815055*^9}},ExpressionUUID->"b66ae608-7b97-452d-a77d-\
bceb06459e7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"f549499d-ddf7-49dc-8e1c-603f3244ae18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.8164506893250545`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.816450689325054`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7232811545568333`*^9},ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-\
4e5b59582185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.723414034483172*^9, 
  3.7234140348036747`*^9}},ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-\
c6a7d5d84e13"],

Cell[BoxData[
 RowBox[{"10.14028896939702`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"10", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"10", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"5", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"80", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72333012457516*^9, 
  3.7234140427848577`*^9, 
  3.7234144845251703`*^9},ExpressionUUID->"aa562a1b-2d92-49f6-98ed-\
5716d98808b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, {3.723414037835353*^9, 
   3.723414040859242*^9}},ExpressionUUID->"dbcfb280-47c8-45c3-bc92-\
0746cfdc2583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.6744649715994884`"}], "+", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"613.4805`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"92.927981205`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9815.688`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723330126346951*^9, 
  3.723414044483899*^9, 
  3.723414485990971*^9},ExpressionUUID->"570fb04b-eb8f-4eb3-8863-\
11d9d49bff2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mg24", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}},ExpressionUUID->"165bc750-8039-409c-8fc1-\
6fede5267574"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-\
e9e33aa20326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.85"}], ";", 
  RowBox[{"N\[Alpha]", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 
  3.7232838742317667`*^9}},ExpressionUUID->"54213752-7877-4612-ba54-\
9cfcf0cea6c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"db279aae-5a1b-4424-b2c8-5485f556b496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.076541528176034`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.076541528176033`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9},ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-\
bbe16744361b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723414054568418*^9, 
  3.723414055328422*^9}},ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-\
62982b22f2cc"],

Cell[BoxData[
 RowBox[{"14.27135383352432`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"15", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"15", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"15", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00004718787533364385`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.01331272035071097`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284074084803*^9, 
  3.723330132609211*^9, 3.7234140615147867`*^9, 
  3.72341448794274*^9},ExpressionUUID->"f249e231-b906-45fa-ab5e-7587ff071d4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7234140572083073`*^9, 
   3.723414059776568*^9}},ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-\
9889d2aff473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.226932413376056`"}], "+", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"1910.6657999999998`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"100.1548367432`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"20380.435199999996`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"150.23225511479998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284076087359*^9, 
  3.7233301341585093`*^9, 3.723414063221657*^9, 
  3.723414490003591*^9},ExpressionUUID->"32cb35ea-3686-4027-b2cc-\
c745aa355d14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Si28", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 
  3.723283911302231*^9}},ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-\
8722a694dcce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-\
d541ce11a763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.13"}], ";", 
  RowBox[{"N\[Alpha]", "=", "7"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 
  3.723283926128591*^9}},ExpressionUUID->"39c5d5e7-989f-4c69-966f-\
2680949f7378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a59c1d29-2807-4831-b9ba-b013ecbf7488"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.341958564004264`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.341958564004264`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 
  3.723283934269237*^9},ExpressionUUID->"e72ee561-65c9-4f62-be70-\
12a23ef3d308"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.7234140675038633`*^9, 
  3.723414074168248*^9}},ExpressionUUID->"5583baaa-ce36-4805-a147-\
f6f8cb2abd0c"],

Cell[BoxData[
 RowBox[{"18.89477260302547`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"21", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"21", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"35", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"107.8087532832`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00006620978577619182`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.012367579558506115`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284078519829*^9, 
  3.7233301414018993`*^9, 3.723414074750339*^9, 
  3.723414491898428*^9},ExpressionUUID->"23662ddc-a040-4c7c-a526-\
3276b9ac7d55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723414076807807*^9, 
   3.723414078608007*^9}},ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-\
db15cf065e46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.801289280632945`"}], "+", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"4625.4348`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"107.8087532832`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"37003.4784`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"161.7131299248`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.7232840800773277`*^9, 
  3.7233301430299873`*^9, 3.72341407932557*^9, 
  3.723414493762212*^9},ExpressionUUID->"8d109e0b-98ea-4b20-b944-\
96ab8666dd9f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S32", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 
  3.723283975479229*^9}},ExpressionUUID->"11de95e8-b5fe-4994-8f34-\
a9505d670d8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"75c69d63-9217-45f2-9937-\
a1d2c22c14a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.40"}], ";", 
  RowBox[{"N\[Alpha]", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}},ExpressionUUID->"daa1a869-dda8-43ca-ad09-\
f7aed35c131c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.613111497059968`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.613111497059968`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 
  3.7232839943600273`*^9},ExpressionUUID->"d49af029-7927-4dcc-ad96-\
1d585a5d7d2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723414082527566*^9, 
  3.7234140827759237`*^9}},ExpressionUUID->"f0ae992e-f78c-4cb8-819a-\
23f0247cb63e"],

Cell[BoxData[
 RowBox[{"23.949221524830765`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"28", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"28", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"70", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"115.91888774419999`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00008522001782562344`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.011502295780094273`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72328408528474*^9, 
  3.723330155354039*^9, 3.7234140833614264`*^9, 
  3.723414495781493*^9},ExpressionUUID->"70db88d5-b08b-4fb8-b57d-\
0005f1f3e735"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, {3.7234140850316133`*^9, 
   3.723414086735376*^9}},ExpressionUUID->"5e551d2d-3081-442a-8e2b-\
1a7e5e9529a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.3860911426975813`"}], "+", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9592.518600000001`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"115.91888774419999`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"61392.11904`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"173.8783316163`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284086838757*^9, 
  3.7233301569663363`*^9, 3.7234140873756638`*^9, 
  3.723414498974257*^9},ExpressionUUID->"62a3996b-3f0e-456c-b125-\
173d9419bb2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ar36", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 3.723283975479229*^9}, {3.723284020853743*^9, 
  3.723284024743144*^9}},ExpressionUUID->"d248fd32-43d8-4cb5-b650-\
8fe441fe0f18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"8dd14342-821f-4432-a24d-\
4c3544103361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.68"}], ";", 
  RowBox[{"N\[Alpha]", "=", "9"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}, {3.723284028285799*^9, 
  3.723284034013999*^9}},ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-\
c6cc66155210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.9086945825464765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.908694582546477`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 3.7232839943600273`*^9, 
  3.7232840360499287`*^9},ExpressionUUID->"24fabe20-1a70-4aff-a715-\
88ebd3d708f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723284042190908*^9, 
  3.7232840500374002`*^9}, {3.723414276419215*^9, 
  3.7234142766668053`*^9}},ExpressionUUID->"dd2591aa-8e13-4665-b38f-\
9167a18943c2"],

Cell[BoxData[
 RowBox[{"29.30624335391672`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"36", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"36", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"126", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"125.0947550322`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00010171340493633999`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.010658587028609848`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284089717724*^9, 
  3.72333016078769*^9, 3.723414277415901*^9, 
  3.723414501446905*^9},ExpressionUUID->"9a47d2e9-f7b8-4eb9-9c59-\
097de212cdb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, 3.723284054716387*^9, {3.7234142808409643`*^9, 
   3.723414282578483*^9}},ExpressionUUID->"27aa87f2-542d-4d51-b076-\
132de8e98279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.952554228290633`"}], "+", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"17936.90892`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"125.0947550322`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"95663.51424`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"187.6421325483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284091588331*^9, 
  3.723330162213605*^9, 3.723414283274087*^9, 
  3.723414503425178*^9},ExpressionUUID->"590a7063-aafb-4bd1-85c1-\
02ad9e8e4795"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ca40", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 
  3.723283476390852*^9}},ExpressionUUID->"f6459897-35d8-4be0-8956-\
86eba17724a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"69b4f505-175c-408b-99b5-\
3fc4835b99fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.95"}], ";", 
  RowBox[{"N\[Alpha]", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}},ExpressionUUID->"5d9d53d1-02e0-421f-b219-\
e8470984396c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"546d5c98-c0fe-425f-8310-e68bb8a2e487"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "8.199223088760256`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.199223088760254`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 
  3.7232835151063347`*^9},ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-\
314a63fa3c84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723414293072466*^9, 
  3.7234142932817707`*^9}},ExpressionUUID->"90650917-caf2-44e6-adb1-\
21dbd1984da1"],

Cell[BoxData[
 RowBox[{"35.01864605960546`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"45", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"45", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"210", " ", "U4"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"134.4544172168`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"9", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00011702327067210041`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.00991661978039301`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284093644085*^9, 
  3.723330164226185*^9, 3.72341429385848*^9, 
  3.723414505256266*^9},ExpressionUUID->"7bf4150d-8290-4bb3-818e-\
25440664b3e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, {3.7234142965936623`*^9, 
   3.7234142995216703`*^9}},ExpressionUUID->"8d46cfbf-6853-46c8-987d-\
5f77d2021324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.521920241289547`"}], "+", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"30993.051600000003`", " ", "U4", " ", "\[Mu]\[Upsilon]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"134.4544172168`", " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
    RowBox[{"11", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"141682.5216`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"201.6816258252`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284095155991*^9, 
  3.723330165675695*^9, 3.723414300151271*^9, 
  3.723414506874815*^9},ExpressionUUID->"f4af439d-4905-4abc-b92e-\
3c4c1dd74bff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Attractive Four-Body Force", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.723451146549906*^9, 
  3.723451181991324*^9}},ExpressionUUID->"9010293c-0b64-4954-ae00-\
5f256a73da8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "150"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "5"}], "*", 
      SuperscriptBox["10", "3"]}]}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234337355851173`*^9, 
   3.7234337570796223`*^9}, {3.7234338547745867`*^9, 3.723433856108799*^9}, {
   3.7234339448745823`*^9, 3.723433949397447*^9}, 3.723434531503533*^9, {
   3.723434589729323*^9, 3.7234346083835583`*^9}, {3.723434654406522*^9, 
   3.723434655014572*^9}, {3.723434800276784*^9, 3.723434855162623*^9}, {
   3.723438189457158*^9, 3.723438192887206*^9}, {3.723438276046301*^9, 
   3.723438276548891*^9}},ExpressionUUID->"4084b5c4-5531-4998-adf1-\
02d36aed2e7a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"200", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
  FractionBox[
   RowBox[{"625", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Erf", "[", 
          RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
         RowBox[{"Erf", "[", 
          RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.72343269172227*^9, 3.7234337598777533`*^9, 3.7234338582208157`*^9, 
   3.72343395068871*^9, 3.723434534233788*^9, {3.723434590868314*^9, 
   3.723434608774798*^9}, 3.7234346558813562`*^9, {3.723434804953578*^9, 
   3.723434855672287*^9}, 3.7234381945789843`*^9, 3.723438277418953*^9, 
   3.723451154656665*^9},ExpressionUUID->"3d5ecfb5-bdc7-4f95-9a63-\
9051644ffdba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723433771046913*^9, 3.723433777254798*^9}, {3.723433864605303*^9, 
  3.723433867540578*^9}},ExpressionUUID->"7dd7bfb5-0d83-45c4-aaf6-\
ff91058ab388"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k0VV8bB3BKFGW80zlkuiqSMjSgsp8oP5FQGVNRoQwZixAhkszJlDSZ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       "]]},
     Annotation[#, "Charting`Private`Tag$2064#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 0.8529593729539409},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {0.8529593729539409, 1.2856033333984564`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723433778851246*^9, 
   3.72343386818795*^9},ExpressionUUID->"1f9d9a4c-0170-4026-a758-\
c63d88f76b48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8529593674345995`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.459712045916537`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723433778851246*^9, 
   3.723433868200891*^9},ExpressionUUID->"782f5986-fe2c-4bd9-a423-\
cf0d31aea6f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4.8", ",", "8"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.7234337958703547`*^9, 3.723433799333646*^9}, {3.723433872716915*^9, 
  3.723433875533642*^9}, {3.72343396143859*^9, 3.723433963940853*^9}, {
  3.7234345474454*^9, 3.7234345803221807`*^9}, {3.723434619056011*^9, 
  3.723434702845656*^9}, {3.723434815804311*^9, 3.72343490378487*^9}, {
  3.7234382036238194`*^9, 3.7234382079441433`*^9}, {3.7234382856213303`*^9, 
  3.723438288484747*^9}, {3.7234511640105352`*^9, 
  3.723451168407548*^9}},ExpressionUUID->"3e03f818-5d52-44a0-9c30-\
68ccf44300d6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VdsXAPBLCGVKcc++uIjQgBCR2gsN6JlvhopET6YookEUSh6VQlK/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       "]]},
     Annotation[#, "Charting`Private`Tag$4906#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.800000065306122, 1.5544132468706073`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723433800077985*^9, 3.723433876120636*^9, 
   3.7234339645967817`*^9, {3.723434551954405*^9, 3.723434703135817*^9}, {
   3.723434821161365*^9, 3.723434904363336*^9}, 3.723438209698061*^9, 
   3.723438289214678*^9, {3.7234511649546003`*^9, 
   3.7234511690314283`*^9}},ExpressionUUID->"5a61dd37-1acb-4679-b684-\
4930864d63ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.554413216620622`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.610735272962598`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723433800077985*^9, 3.723433876120636*^9, 
   3.7234339645967817`*^9, {3.723434551954405*^9, 3.723434703135817*^9}, {
   3.723434821161365*^9, 3.723434904363336*^9}, 3.723438209698061*^9, 
   3.723438289214678*^9, {3.7234511649546003`*^9, 
   3.723451169044566*^9}},ExpressionUUID->"44a4612b-f76b-4ebf-a582-\
9be1305463f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"12500", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"12500", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9.5"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723433808549755*^9, 3.723433811925284*^9}, {3.723433971981344*^9, 
  3.723433999268931*^9}},ExpressionUUID->"4df4124c-4d2f-4577-af4e-\
9be949fe770b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VP0XB3BLHmbGGpWkzHxvJCFZSpKOtZJkKVEqS0p6UtYoW0UilQdF
kiKEGC1CQiqKqEQkKWQpW5Glsv7O/f01837dWe733s8533M5TketXPh4eHik
eHl46FeRpL34jg1P/YfHb+5hgWt54EEL9JeKaZFJexZUdCW9vol+e6/Tcgc6
QOXTVX1eNvDpSjowd7NgoGyn+hk+/P6SjjhfWxbUdlg4/yPAhjvjG3butGZB
5DLDSmEmG4Q2Pvm9djMLhB4si1goxYaJ9mfep7RYcN9gX0fncjZMya/nmRVm
wTT/o4u6emyIZnLf1PUywfDRLbGVVmxwFFm7JauaCdrfphzqD7LhbFj6V70s
Jrwx8ROcE8CGseQUVeULTJCUcwrq+Y8NJH1f7OQxJlj3t1Y53WbDiZioAPed
TNDs9Xc98pgNHE3BJEd9JlTsC2tWfMeGK5b2V81WMGFM8MF1z242aKftvGUm
zQROmsdqm79sUHsqUCUtyISpouQbfaIceJ7A2fxjjAH+s4N7RCgOiOvnH9D9
xoC0sjsD7docYP/OeZfZzIBXHhPm5uYccIphfkqpYUCMzeF/TJ040Jpm5Xyx
nAFC+aYXx49zoECXv/7WQwawDc0Or4riQEsKueCWw4Ae0xLpxakcsLkxWnTw
FgMyTUqvphZyII7SGwi4xgCWd/vRghoOTFhppLfHMWCxjOf8kx0cgLvN3cEX
GVA3LD/3zRgHPC9RcboRDAgqdesoZhCo6RyL44Yy4BPvklO2cgQGYow27Ath
wMfjIz6hGgSeuu/63BPAgLhwod5P6N3V/EPNaPP4xfYamgTEOX9YNeiKgo0G
X9GTWgX78tDcsWuisJqA1pI1vn7oUC+j25PaBBL3v7QXRqsdvdzsqUegYiln
SuckA84eWLPOcTOBYNvu7vv+DBAvTpxXiB45efrwbfQ1kZmfwqYEVDUP/r2G
vptfkVaE7hafVglDf+KzEhU3I3DCfu7ETrTajX87yswJNK5PWzTrx4CWDynh
stsJSGyN8rRGq24Wfv9hL4EvwrFfJY8zIFi+4tuyfQSqjpkwWOg63oDJ4+jD
Rqmr+dCexf1E2oHAJust6UO+DChcUeNh60jAqGFF/Ws0iEaKfXTG9bUfcY1A
WzUIbmlxJXAzYZO/APr4Hv5nrZ4EigPNysV9GJA9MpWg4UXAJv9EtxD6S8T4
0Uj0YbsBCV60SUHvYm1vApVO0SHD3gyYL1bnH+tDYE5JQn49+mF50ipTPwK7
8q74XEGPUKtTCgPx+FSlKYVWKF7pJxpEIDWl1loWvcti+TYXdJJzjfM89LMA
2em5wQQcft9OEETHNPLZuYcQcIxP2jHgxYBV4W/F5c8QSNhyVKYQfbTPNSTm
HOYj4METS7QbozC6Ez2zjWKZofcrCqRoRhDw1jxgb4K2PZDytAn98sse8XVo
g68f+RadJ9Ac1VG6FD2/xTTs1gUCbN1Ulb+eDCipVo7MjyHwccse6wx0wfcT
iQKxeH1rsnekoO8JVmfboI0j/tuThM4wdqn5g96XQgXFoC89vS68/jIBW39F
vmC00yPRS5XxBN6/WiZlhxbKGoptSsI8+2RZS6DrWRdYCtcJ6CraLRJBJ7kv
P+OD3qCi+V0IvUrTyVMqmYDVbZf/eNC7njRYWN0gYPj4HGfIgwG5jQUib1II
TJ92XlOHtuILDK/MILD57xLVOLSsy8JZqdsEaifmJUSje14+9N2Pvlw6R/AC
+uSFHy78mQRWKD8fCUOnSTsY6WcRsDCKF/JD/1Y15C29Q2B2jc6SPeik3YyT
+Xcxn28P/1BCb/b79pB5D++3X/aDZejxuMohB/TRLeFBS9EWb04dELlPYDRK
Un4Jeo7+hOWBBwQGjTY8lEAfUehXlC4gYOawov3vMQbIGFY7u6Pt0xxmxtFV
+24nV6B/5EqRUTS56izlUYj53jTs/wPdxGqdrS4iEKdpcrgTrTdc23TyMQF1
5VyrN+h+kTsS9egD8j0va9AJShFmiiUEWKNBBtXoX87Gz96jLVyqNlagM5pK
c1XK8HymQmOK0aIl3NC2cgK98X8VMtFtZ6PVDV8QuN8VpReOtlJ+nhGL7pHW
CQhDv3g3JtOFLnJ1KDuD5sru5g97SaB/61yLEHTAffn3L6oIPO9uz/RHS38p
9jGtwX41v1n1CDrqzGBvIjpTyenBYfSsIntvP7p5y1ZdN3SPV5hJVC2BtjLY
fRCdz7BY8OY1Xs97nq8d0ZZa3UWWdQT8NAtO7URXtCxQSUVbPEneYoPWDjFN
+YWuvF63cAeaXZMXEfsOP+/JfG6F/uFwYldjPQEl29xN5minf3LfyDdgP9xV
qLkV3XinzcAX3fxrZqkZumTcaMWC9wTOCOvPNUVHRolN2TZiPhmucibomVUG
x7LQXZ+1VIzRHh+8u/6iHW5obTBC25KW2sQmApEylUcN0ApFaddbPxDw3DvJ
twGduOeDhEozAe4cNXU9tAg/82wgeg3/eZf16NGtR92XfCQwZcRtXod+3rl2
g0MLgXeXTg1p/z9PXN9C9Jl4JXXax1IJV/QTgY2HMvzWoGUdWYtL0UVyYlKr
0Z7lwdulWgmk7/vjqoWulhs9fxjtyc59pon2/dI6sfAzgbE2j1ANdO16S3UP
dOT6oAF1Op/XKw9V0f5obkf77W5us+8X3A8uaemvQit+DC5oaCMgad+zeSU6
SHt0UKmdQI7k1w+q6PfxrvKn0V1XY91on7KxjFPrIOD1VTxZBd38sLImHD0o
8lGPtuo8Hf42tHvLti5ldEsD8bzwlcAVFYP1tNU04rO60F3s4qEV6LMxrI51
nQSCLn7MpN06HCwdiy7PTXahrWE5uq0Pfa5AcBntyLuu4fpdBAQ65g4qodvF
PpcloIddygpprz5qOf4TbRckFE476k2lysZuAm+cf+6i/VVFxyUZrW7hoUFb
+wI3aQw9HhglTvviAHlv1oP737INv5aju7fEs9LQshHhzbR177AMJ9GOn52f
045hhpyw+kbgsUP9fdrfD43ey0JnbHuXQVuv2rWX5zsB4W97b9COU/zMtkWb
7PdPot0fbmmbh54rIJdM2+Bb5aV/eglcFTRPo51govNyD/pi9pw82j/SuTP5
6GZl/TLaRgLUauE+7LeveetpJ+6PP+KMfv3aqI/28HNWejGa+6+QIL2+TVRI
q0Q/AdJvqkg7+fSo5CG0WyTTnPZoh+uWcjQjytiPtqn+59MLBgj8WTWRQfvm
Tctid/SlMoUW2r9nK4cr0dne1RL0/Ukr4zp4DxI46+Z2kfbEYiqhBt29yqWB
tkVg/FvyA+cV9beydB6m14XovUNLDfeW0N5+bdRH8SfmXydeks5T9oRrbjBa
uSHHnbbNI0tZ1SECciymOp1HrxSZC8Fox1rDWNrREZ3Tdeg4721/aFfb+bR5
DeP5dDS9pvOtO5GQ+ugXgb55wRl0/u2+OkqyRgjcGGUr0PXh+0op1B49/l9E
Fu27iSUus+j8E1mP6fqi1rUrGo/h+ahPC9P1CVTW1SvoCHVuNm17lifz+xid
Dxkzup6vfOIfiBzH/ZPLSaTrnRmwLK/uNwHNu2VOdH8YKnHXsp/A/byJL12f
7ifpazJy0ZWp1YF0/1G6wLNgFh2pvHqXIdp5T8yflEkCJwUnF9P9q2n64eNv
U7hfN4u824Qu1ZvW95rF33ur2GVB15/Ci/sV6PaOzHFL9LjoJWo+DwWDcx8J
W9P12MYWeITW8Qo1pPtvWrBR1QwvBTfvpXyyo+ut/Lx55BwK0kxr8p3RxwdS
FVrQw8PL/u5H75cunlkuQIH/h1Y4gF5/7Du3Gq3haNriSq9PzliMIUiB3TUJ
LXf6/gXPvA1nUHBvSCeC3m+InodlmCgF11PtbsWgxdzOLW9E82rZWcShpy7f
4JUXo8DmTgTPFbrfD76+V4H+7ubndhV97rrS3DkSFCzefnj/Tbo+pjrrT0tS
sDAj4ScX/eixzfYQaQq8R3N30fvvuZS8n01oNzXnhDq634cLnVdZSEGxS87H
evr6WBU/bUGLF40e+IDW7Fu8UmsRBeY/1XPa6TxIdzP6FlOQenx++wg608fr
iTVFgeoayU5ZnB/8dtfuykbfX7k/Wg69UV9+nGcpBfl3FuoTet4R/qDMRevs
zMmh55OlaTqJQgr4/3kbc9TRN+t5fUoVKSijJMw2o+NXRistU6Xgi8UHfn+0
cvL62ePoinViPSfRz4T7G6ro4+mSNUHoH73GgW4rKRjZHXg9FG2SNvk2V42C
oiX5zvS8NS590EdTg4IdW7nemWgbPr1yfW0Kggw/32xBz2/s32FvQEHMknWd
JvT8ON0y+ACd51j12JSeFxVehbEMKThbaBpvjv7rm/mwGK0usXynDbpV2mXe
QmMKxl7IT7igU+2/vG/cSMHpnL6aMLRKV531tq0UOFwSu/wSbTTy0NLAlgJ2
qYmnNc6/RwQkOM+OULDC/BUrFOfvNZsvGtedouAYT1JQOc7/dwVO6FyKp8B6
wcng1fj88WokPLT1DgUWq7Lbc/D5pa1RIfX5E1yv0Kia2gkG3FLTjN7dSEGb
TGLyN3yeEip1bjjVS8Fy+51XowMx7w/Eaz+h3ZQ2ySWgIbu0QquPAt2OJRk3
0MfjFxT0orUtThRw0T0eNQmWAxSw1r7tqEU/V9DYy/lJgagScWIE4f4Zzddb
PkqB5BQP/xm0THheh8wYBXqbe25Foh8G2rd4o/s144xj0ANuBTWK4xQ8Mjc5
n4LebezGjf6N63frkytHa0+883KYoODQn0NHptHvh4L+LUbblxyREQjG+eHb
ChepSTy/phVVwujb78NsqtBPTzXIy6Ln561dqzZNQQ5PUa8O+n56z6pIdFix
T5IBemtSrFIX+nZJzzZTdGjE4KKEGQqiFrQV2aHZIYlSv9Cv8/a7O6JLfDeK
mM1SoCiWuPQQ2vbIqEAGmmUT9OkYesQ5ZWYW3ZcmHuuH/h8/byLK
       "]]},
     Annotation[#, "Charting`Private`Tag$2574#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 3.1797668671174817`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {3.1797668671174817`, 3.420717171901942}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.72343381261946*^9, {3.72343398106805*^9, 
   3.7234339995941763`*^9}},ExpressionUUID->"9619fac1-e6be-4dc7-ad4a-\
3620c38f2395"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1797668667985834`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.453888760577431`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.72343381261946*^9, {3.72343398106805*^9, 
   3.723433999603786*^9}},ExpressionUUID->"5fed6030-40ec-4611-a3a0-\
7b16552d3ddd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"12500", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"12500", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9.5"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723434006234418*^9, 
  3.723434036388444*^9}},ExpressionUUID->"ed684612-5c73-49df-8ed1-\
eab0e1e64be8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03s4VdkbB/CTQqOUc/Y+/VBx9tnb5WAjt2pG9VVNoYnIRFEKTa5dkC6k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       "]]},
     Annotation[#, "Charting`Private`Tag$3064#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 4.487713364497639},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 15}, {4.487713364497639, 5.494653112776545}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.7234340197604733`*^9, 
   3.7234340367579317`*^9}},ExpressionUUID->"f4cb67ef-2c7d-4cb6-b196-\
034b22749ea7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"100\\\"}]\\) iterations.\"",2,39,6,20232474310202216285,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723434019785391*^9, 
  3.7234340367829638`*^9}},ExpressionUUID->"26e3f0f5-f65d-4b6f-8e8d-\
6a6f553b3de6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1519174147626955`*^-12", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.813060107138127`*^13"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.7234340197604733`*^9, 
   3.7234340367902412`*^9}},ExpressionUUID->"55275a3d-b7ee-4128-a8d9-\
f28dfd1cf97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 
  3.723432846519504*^9}},ExpressionUUID->"d776088e-2808-43c8-a5ed-\
4e06a48ea32e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VVsUB3B6SCqR3HPHcy83kTSQkKJfE0JEeUUiU2ZNqKTyhKTBmEol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       "]]},
     Annotation[#, "Charting`Private`Tag$2309#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.741586207449974},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.741586207449974, 11.75168938162558}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9},ExpressionUUID->"a4aff40b-8215-48f4-b860-\
40c462740185"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.741586109700831`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.678668506400563`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234328473241177`*^9},ExpressionUUID->"a8b65b40-54bd-4471-8502-\
85d54f9c8e4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723438423352437*^9, 
  3.723438426455933*^9}},ExpressionUUID->"6fe9a6ae-d5a2-4743-9f98-\
58f66ffd5624"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VN0bAHDeVJKkmrlj7r0YBklUZM/ytEnZpcWSkMrSW9YIIckWWSpJ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       "]]},
     Annotation[#, "Charting`Private`Tag$4802#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.786599138772722},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.786599138772722, 8.251618392794448}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432862417041*^9, 
  3.723438427099062*^9},ExpressionUUID->"f909a35f-41c7-4e1f-a4f9-\
dd8d1f78c0b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.957467035581226`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.741381153682496`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432862417041*^9, 
  3.72343842711172*^9},ExpressionUUID->"e3073899-f2f5-4051-a24c-235a760d4c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.7234384085290194`*^9, 
  3.723438411722888*^9}},ExpressionUUID->"a46c55bc-8d01-452d-bf38-\
4b00d1ac755b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlXk4VV0bxjULGQ57OM7h7H32OZEmpEnFnVSEMjSQJpUyRYPyFhqkSBJC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       "]]},
     Annotation[#, "Charting`Private`Tag$4756#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.512223854063203},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.512223854063203, 10.556736939808864`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432907779194*^9, 
  3.723438412677629*^9},ExpressionUUID->"af542bd9-44a5-4457-8857-\
a5a32424a0e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "596280.116108991`"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "0.1109428448993521`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.723432907779194*^9, 
  3.7234384126930857`*^9},ExpressionUUID->"c3826b5e-1087-4887-b359-\
de9b5f5da2b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723438233126989*^9, 3.723438236133065*^9}, {
  3.723438361122218*^9, 
  3.723438394451293*^9}},ExpressionUUID->"0a636066-12b4-4336-8920-\
943a83202502"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVk3k4lGsfx21JZJ+Z55lsM/MMM6ajbC0m1Vd1JkskWiZSR8hWllJSTkkK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       "]]},
     Annotation[#, "Charting`Private`Tag$4707#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 2.3476071407086705`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {2.3476071407086705`, 13.16206435994651}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.723438236779808*^9, {
   3.723438364947956*^9, 
   3.723438395108211*^9}},ExpressionUUID->"fabb6100-85b4-4138-8907-\
1758c64409b3"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,111,10,20232474310202216285,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723438364962785*^9, 
  3.723438395121915*^9}},ExpressionUUID->"921b8393-b80c-4dac-a7cf-\
47ca0ae28206"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.0031185953728688`*^6"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "0.10042902042841818`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.723438236779808*^9, {
   3.723438364947956*^9, 
   3.723438395144106*^9}},ExpressionUUID->"5d3a691c-9d86-442d-8bb2-\
cc88ee6e446c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723433910269226*^9, 
  3.723433913474368*^9}, {3.723438314591103*^9, 
  3.7234383378519783`*^9}},ExpressionUUID->"d167576a-1fc4-41bd-9774-\
0d771c175547"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk41WkbB/DT5ojGfs75/U6Wc87PcY5sJ21TDb4aRGTJW7aUI7JFSpGo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       "]]},
     Annotation[#, "Charting`Private`Tag$4510#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {-5.098040410741507, 16.07137963178476}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.723433914206677*^9, {
   3.723438317715213*^9, 
   3.7234383383946943`*^9}},ExpressionUUID->"0b414815-20e2-4cdd-b8c5-\
27eb1d208705"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.5871295275864527`*^6"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "0.09200465704720863`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.723433914206677*^9, {
   3.723438317715213*^9, 
   3.723438338407599*^9}},ExpressionUUID->"d3545bb4-cba1-4316-9e14-\
4cfb391a14f6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Repulsive Four-Body Force", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.723451146549906*^9, 
  3.723451196886896*^9}},ExpressionUUID->"0a28c5dd-096d-4917-b6a3-\
cac27a70c5fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "150"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", 
     RowBox[{"5", "*", 
      SuperscriptBox["10", "3"]}]}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234337355851173`*^9, 
   3.7234337570796223`*^9}, {3.7234338547745867`*^9, 3.723433856108799*^9}, {
   3.7234339448745823`*^9, 3.723433949397447*^9}, 3.723434531503533*^9, {
   3.723434589729323*^9, 3.7234346083835583`*^9}, {3.723434654406522*^9, 
   3.723434655014572*^9}, {3.723434800276784*^9, 3.723434855162623*^9}, {
   3.723438189457158*^9, 3.723438192887206*^9}, {3.723438276046301*^9, 
   3.723438276548891*^9}, 
   3.7234512014552*^9},ExpressionUUID->"7e2e2b13-e2ed-496c-bbae-9cf721fa3281"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"200", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"625", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Erf", "[", 
          RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
         RowBox[{"Erf", "[", 
          RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.72343269172227*^9, 3.7234337598777533`*^9, 3.7234338582208157`*^9, 
   3.72343395068871*^9, 3.723434534233788*^9, {3.723434590868314*^9, 
   3.723434608774798*^9}, 3.7234346558813562`*^9, {3.723434804953578*^9, 
   3.723434855672287*^9}, 3.7234381945789843`*^9, 3.723438277418953*^9, 
   3.723451154656665*^9, 
   3.723451202013977*^9},ExpressionUUID->"563c7ca4-19e1-4b53-98fc-\
90e6d0492df0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723433771046913*^9, 3.723433777254798*^9}, {3.723433864605303*^9, 
  3.723433867540578*^9}, {3.723451207457643*^9, 
  3.723451212552166*^9}},ExpressionUUID->"49d9693d-e032-4693-870f-\
f4a4f4c98a1c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k0VV8bB3BKFGW80zlkuiqSMjSgsp8oP5FQGVNRoQwZixAhkszJlDSZ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       "]]},
     Annotation[#, "Charting`Private`Tag$4963#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 0.8529593729539409},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {0.8529593729539409, 1.2856033333984564`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723433778851246*^9, 3.72343386818795*^9, 
   3.723451213336966*^9},ExpressionUUID->"b3fe77ae-225a-4781-8a7e-\
95531c3fe8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8529593674345995`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.459712045916537`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723433778851246*^9, 3.72343386818795*^9, 
   3.723451213398665*^9},ExpressionUUID->"bce03b35-3cab-49bd-a1aa-\
8e74e9ecbfb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4.8", ",", "8"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.7234337958703547`*^9, 3.723433799333646*^9}, {3.723433872716915*^9, 
  3.723433875533642*^9}, {3.72343396143859*^9, 3.723433963940853*^9}, {
  3.7234345474454*^9, 3.7234345803221807`*^9}, {3.723434619056011*^9, 
  3.723434702845656*^9}, {3.723434815804311*^9, 3.72343490378487*^9}, {
  3.7234382036238194`*^9, 3.7234382079441433`*^9}, {3.7234382856213303`*^9, 
  3.723438288484747*^9}, {3.7234511640105352`*^9, 3.723451168407548*^9}, {
  3.723451218158725*^9, 
  3.723451221981851*^9}},ExpressionUUID->"a6269ef0-b335-4192-9a9e-\
73e225bc476d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8lN0XAHBLiNBkkHnuMIgoa2WL6h5lK94sIVqVEhJSiqTIEgmRUP2k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       "]]},
     Annotation[#, "Charting`Private`Tag$5018#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4.800000065306122, 1.6124997568344988`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723433800077985*^9, 3.723433876120636*^9, 
   3.7234339645967817`*^9, {3.723434551954405*^9, 3.723434703135817*^9}, {
   3.723434821161365*^9, 3.723434904363336*^9}, 3.723438209698061*^9, 
   3.723438289214678*^9, {3.7234511649546003`*^9, 3.7234511690314283`*^9}, 
   3.723451222611409*^9},ExpressionUUID->"a152f188-0efd-4b13-ac34-\
4eba42f5ee87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6124997517185902`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.838480092820535`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723433800077985*^9, 3.723433876120636*^9, 
   3.7234339645967817`*^9, {3.723434551954405*^9, 3.723434703135817*^9}, {
   3.723434821161365*^9, 3.723434904363336*^9}, 3.723438209698061*^9, 
   3.723438289214678*^9, {3.7234511649546003`*^9, 3.7234511690314283`*^9}, 
   3.723451222624978*^9},ExpressionUUID->"2c3c499e-083b-48ce-9f23-\
0a5fb960babf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9.5"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723433808549755*^9, 3.723433811925284*^9}, {3.723433971981344*^9, 
  3.723433999268931*^9}, {3.723451233334371*^9, 
  3.723451243119416*^9}},ExpressionUUID->"36345e61-33be-4fd4-9604-\
cbed8d12b2d0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13lcTG0UB/Cie2eaktI2y73TMkkbokiW/EhJJUS0p82aehOyLwmJyBay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       "]]},
     Annotation[#, "Charting`Private`Tag$5122#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 2.7129226803531363`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {2.7129226803531363`, 4.918643867916434}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.72343381261946*^9, {3.72343398106805*^9, 
   3.7234339995941763`*^9}, {3.7234512381471567`*^9, 
   3.72345124342389*^9}},ExpressionUUID->"743c17d8-d654-4ae7-bf54-\
8e40441bd3a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.712922680289571`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.276227992650347`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.72343381261946*^9, {3.72343398106805*^9, 
   3.7234339995941763`*^9}, {3.7234512381471567`*^9, 
   3.7234512434347057`*^9}},ExpressionUUID->"3424d093-40e1-4b5e-af41-\
ca2df28752fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9.5"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723434006234418*^9, 
  3.723434036388444*^9}, {3.7234512505983458`*^9, 
  3.723451262118814*^9}},ExpressionUUID->"e49c380e-eb91-4f11-87c8-\
e3eb1c475f80"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHAiQ6Zzroty7znncslQkaEBfVqvkDKUUpQplLxvaVBKpUID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       "]]},
     Annotation[#, "Charting`Private`Tag$5220#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 4.173890274149764},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {4.173890274149764, 5.089034283948848}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.7234340197604733`*^9, 3.7234340367579317`*^9}, {
   3.723451256180612*^9, 
   3.723451262908394*^9}},ExpressionUUID->"d9ec71c7-4658-4223-83da-\
133048e5e2cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.173890274146826`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.717328318399277`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.7234340197604733`*^9, 3.7234340367579317`*^9}, {
   3.723451256180612*^9, 
   3.723451262918528*^9}},ExpressionUUID->"e8aa0260-d336-4778-bdd4-\
6041271a9e93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.7234512707876263`*^9, 
  3.723451274100346*^9}},ExpressionUUID->"0e84069b-2c0c-44d3-be02-\
c7b4e3dff9f5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHCzogwJ57jT4WZMUoRIrYTMJGUoMpNKkSkzfUnIm0IimpQm
lCIkGcrwhqToUq8yRxOREPpWf93n99x799l77b32WkfW/bCtFw8XF5ccNxfX
389dm5hRAu2SUHUo1R+614Hs/8YHaYJSkDD7UPUHRx3E3R3lVx6UgvS3U1WL
yWpwIGcsNLZbCqiUsRnJS6uhMMvmy1dDadi2RyHmwmplkEx1E2Lfkobg7Oao
Zk1FGOnN1m2RJODJnqrhHld5+KAYs1I/ggDOROzcpTE2VGvqiBX3ElAiUroj
oEgOBHNJZoYZCQq/LotEJcpCyML1ToNiEoQSis6z8iiwqXC65EmXAT7d/peG
ySwQ3ziYdPKkDEhdKZjsZjNh5h5BBX6WgVWvH7yxEGSA6f+CG9vtaVAZF3w/
iIcOIdcqXL0cadC0ykR3fpEG+XULs7NONAg8/Fg64TcNuLgTVNkuNHB/YfXi
8hQNyqMy04I9aaCW/n58YpgGCqGP9sgE0GBCMkWSp4UGfH6z3z2SaHBQfXy0
/TwNaqyjiF9VNCh6GM0e3ECDvWJC8YXVNLi0/VNM+Xoa/GrP/OxRQ4MvSpr6
/6zFcW3vVbfX4/+qC99sU6bBRbsBz9v/0mBVypRVM50GYY6m9505NJBatbDO
kI8G6h6SZs8maeCkaT3y/Y0MXAkpjEhToYNMwjOP15EyYJFUO7pFlQ4O3xV2
bA2XgZncTvtva+iQ9/uK1v1QGbB6vqBhvo4O+wpVhzIDZWBOwuoLnw4d6t2e
Fx/zlQG7+9/2hhnRIa6nbjrHTgYEvqzdvM+VDqoOXRbmajLg51bCtSaTDjuf
Z2+RHiFhmjp0uvo8Hd7w2mYwh0iI/6goY3OBDndL7ngqDpBwYV+uxtGLdFBX
+3VQ/wMJTc6J3hVX6bBZ8L9lEW9xn51cWoyK6eBt0Nyh10RCv61QlksTHT7/
lOpsvU2Co6H72jNzdBjkSAksCSLB9rpXyrZ5OqwvGYszDCTBQmD/6PQCHdgJ
+jHxR0jY3HT4mjM3Azg/iud4DpGwyiJKevUSBihErHwn6U3C+M6sP88lGbDi
xXxwvAMJCR5tL3+rM6DB4mr7kc0klMTrHvHxYcCW+Or8ABESUv4Z/Lzgy4BX
pa+TWMtJ8L6Y6pPux4ADYgJpbcIkyJT1u9QeYoDkW6Xfa5fi+keTLGlBDOgN
MNHk4sP52rxTeRnLgBtJ1O3OWQJ+MCKHtLIZcGniqrbNMAHrKp44CbQywHfM
O8WtjgAZ8ntPehsDCiY/99nXEsB3jNrDbmeAeM2QgnUN5o3O8T3wmgH6RhJR
UE1AdLnJ3vBuBtgq+JirVRLw76PXzt+GGFAp5jW7oYQAz7JR165FBlR1V0xN
XCXASorW58nFhEM+gZr8aO0QC7dJbibwfOTZSV4hQEir2E2Mnwme07dUDC8R
cL80yN1MmAlJtJVa+TkELD7841EtzYSpTkur0+kEnH8g6XNDnQmSPFEk10kC
vj3859Hu9fj7L1ER9AQCjMuWLhHUZIJFuPerjScImCpfuOmjzYSzvom7Q48T
sKN6aExpMxMuj9iXLsQQINxc6n/HnAmpdfGgfYyAmN5dIfe8mRDUuveY40EC
uj68bHD1ZYIrl9qGcwcIUOszlRb3Y0Im4dDR6kfA+wH98oBDTLDqCi8y2k/A
xlH5ufVBTJjX8+nd4k3A5OTPqNI4JlxdY3LF2ZUAn6WZJyovMsEuo3ZYdxcB
eWVlU5Z5TOj9sUQxxw6f5/HWo+8SEzbNn6TP78T1VBMGS64xwfBRhHyNLQEK
R3MWd91iQmDjwWs2NgQMvr8cOlHKhP+VNkycNSfA/d6d/UovmeDGcZi+YEBA
tnML53E7zlf1tagYukPo63brDiY85ni+SthKgIGXmkJIJxNKInTMQ4AAWZn7
/fXvmKDqlS7ivJmAj8fL9uz7xAQlFd9IU10CnO1rLTO5WVBRErs1Zz0BPDdU
TpvzsiAzSaGJhr45da6Fi58Fn1c18Oeuw/WneZsfWMICOk00/4o6AadahE1B
lAXMI3n7HqgRULp1t+EYnQX9BUZ+MyoELFf9rLtZhwW3i8gs/lV4T4fbhU9u
ZEHv3TriIpsAh+YnFTf1WPApo3mrBvqa9xkdiS0smPmoluwhh/G/skHrkxEL
9N0lv7+gCPCSil13dicLxvJWZD9mYF3gklQa9mdBquutGAmCgMCr/AfPHWGB
5vuW+qfSBCgZThdDIAvmx2m5B9FnT77VzglmgZnEveVNUgR4i2Rvt4lkgWF6
/7sTWGdE6SyfylMsiA5/1EWXIODZE9E7PlgnGupObOlYQUD4Pq7vK0+zYFLD
SzsRPXi1L+TwGRb8cOZ0/BQnoFw5P2HVeRZEErJFb8UIcNNWvpGaj/HaG3St
VIQAqW5yTO8GC0IU37UfRbeEC6mNFrDgt4X/yfVorerPpdvusODNhYLU+8sx
n4yKns/cx/HW7PxduoyAB7YaQ+5PWVDTkLvwVogAfn/9Vdo9LDjylKMeLYjn
4/GbhMZ3LJjuipezQasvPThq/x/uz4mWODn03vzsorCPLCD+UUhsEsD96Pml
UznMAr5yu7sk2nV7iaX+JAvqp4Sk2vkImE43vdc6xYKmAYXam+iU/o8rXKZZ
QB452xmHfhQlyomeZUGxoenGDWiRhwfda/7g/r56PXiZlwCXM+ceywpQcHah
Oi2ZhwBl7Q9fRtEWdIcSP/TUfyrMEkEKVhis1DFDJ62uizVYSsGY9vcAIXRp
w7iRxzIKntkLZf3DTcCyBcv2/BUUVMwRwXe5CHh77QL3IQkKPln7Nqehr5oN
rd+wkgIdh/boULROVmTGc0kKdsR9ETZEe2jccRomKCjf73ez7480VO5fMqTI
okBqOO2BGnqTW9giF0UBuJoCga52+CTdgw6vTdPlQddubzJLkaPAtz4n5O2i
NDTJJ94bl6fAWnsZ30m0GWOmuVmBAhP52qmj6BcrfQeuKlKgdirLxg3dxmsi
tUuZguWPw0300Z19gpEVqhSIHb+tPrcgDbu7QzPOrqHg2y3RwDE0p32k6IAa
BarVGvR36PdPG/sY6hTYMZJuPUG7PNL+PY02TpJPKUZ/KCpY2b6OgkQl264r
6P7ck9vjNXB+4hqXT6I9M3657tGk4MurHawI9HCKT7jmBgr+Le7iO4wejdhe
OKxFQVfMKLcDetxRUMJcF+P/jFalhg7cEaq6So+C8Rxbb3n0lMmI0QIaTK8E
0dG/tBvDivUp4BDuVcLosLXaZxM3U1CdY/CTFz2nUHDHbQsFDaXSafPz0rAo
ebJXYisF9ZrR49/Qsct//fqCLjaIefAJzc3vI95gQMHdjXacfnT8fJfKpW0U
rLQrdfkPzTdlbBhmSMH8lJMxB53wucx5hxGen4KF1NfoJQMKoSrGFIxQu3Ve
opN6Ms/wbqdAcxPD4AVauEPg9nv0kUXhu43olOaQ+lITCpzS3wU/Q4vUDr9P
NcXn2xpdqkWfKd897WOG+1vGo/QUveJeg+hWcwoGPVpFn6DTC7SUZSxwfkr7
dj9GS166YTCJ5vsV8LsCnZkptbfFkoK8L08Xy9FEakLwdSsKAi14Xf86+8R0
arQ1BbZx08y/pkd537S3oeAew07vr/OCumrVd1Ag/q7r4V+zDhq/W2pLgX/2
xuS/41/2KJvqR9/w0K6uRMvtURCp2onx9Uq2rELn22YqZthR8Hh6XKcarWAm
sNV/F+bnOXZsDTrrfPOozm4KZh4rTtahhYZSzvLaU2CV+qj0OTpyvY1eG3r4
dk5jE/pbjMRglgPO/+VFpRa0a2tXiocjBWVdxzl/490hk71BzYmClnLy7d/9
KCulTtbvwf2NDnn6Hq3EO7g2dS8FbQMvb/b9Xb9NAcfBmQJJhYUPw+joz2tU
vrlQkBE/q/UDPa4z0VG+D/Odb+/uGbR7wsOI464U3NKsqFtEG8vqtRLuFNaf
5LhleN7K/ReDB9CROhmvJdAqVbXMIg8K+5u6ABpaxN7kyDYvCswOFKetRsfm
C5Mi3hR8Z/BLaKJ/TLTVctCNYTc/bEJ3peyS8PfF/KvmdbJGm/QQVTr7KbhY
uUPQEV2p+N6T14+CtHjyjzs6r869LOsAjt+yrTUU7T1z2LHenwLPGuPe/L/5
baTBk3qYgs1t17vvoc3OTd92OELBrOJ7xt/8VlOLmv8agPFL/hPThZ72SLpE
BFNgcDfy+jK8P3zvW5oMoB2+j/fJoHsWxSYKQ/B89l72UkZXXzhvsC0M83dy
ZOt2dMLL/KFDERQ8t04wSUDP0H1TdSIx3glmFZloP7/V2rxRFJxOLj1cgLbi
L0nMiqagNu3R3Wa0lN7T1fVxmM/a027ieB9ev9EdQCRS4P1kaWohOi/3I/0D
ul3tO6cWnZU+0nj9FAVhg60eXeiU+J8MjWQKVA7W6HDhfRzkIv6vZSoF0eax
PbvRBlKmcsfTKVBI+twpivf9puU2raYZeJ8FrhFWQmvx2YeJZVIgmJgVBWjl
H55tuefx/HlsJAPRYm2x4eXZFFC8nQocdO+J8o6vlzF+gjrBxVhPOJFPox5e
wXh/ifd9ge442qAUcZWCol/6mSPo525vopfkU5Bv73iZwvp1V39chV2Av/8U
4ZeBjvipeNyhkIKgrf73T2G9I7zOa9RX4H6+DhzOwfrZdLeuIbsSvzeU6KhF
H5v66hj4GO8XeY/5EXTPccNY2Sd433sbLtuA9Tj36kRLTA0FIjHHJDrQch/N
vTc14vPdAs5JLyVAdQ/XhdI3FIiKn1hoEyYAduxfLPhOwc11XlOD2G/0fRuh
AsYx/08lJ0tiPxKf4r1Nd4ICZei1MkY/a/RIbPlBQc/RMMebaJPNLismflLQ
1JAW7o/9jfXqnQq68zifdfKtPNj/uPDrW7UskYWiMxLVZthPRVSI5Y3LyoIv
LdDZhkXAAesW46MOsrBz8AmvO/Z//m7OzxyTZUGBpGAt9qOenZwOeCILMw+8
l85i/ysa6jvmNikL8b/nfgZif92a3to1LC8HYcSaT+uxX4ePxi3X98pBqN72
GnYmAQWnb9t6nZWDhKpzud13sX99NFCY+EwOUmKE4hfxfcZGZN2K4Tk54Fuy
paKIg/1c307zgjVsGH+gTEZ9xfhLuUnu38eGi/yra/Zzk/DgWPwnzww2yIm9
U/KQIuG+w7EzzxrZUA5c1obKJGjVKkdfb2KDeVzXbCa6UrnnQEIzG5YH9WeM
op/N6W43ecGGY4onrqSqkNB1cX7hRRsbtnY7CXBWkzD/MebA60421I/HcPuq
kWCyP8G4f4ANib5HsiI1SGh9paVZP8gGsesp+1rRtrojsvlDbEg9tEGaqUnC
HmGTBa8RNoyWEQ5P0f6FSx+OjrGhqzyHxa1FQvpEiuzEBBsMq61q43RIIJ30
RTt+sOFe9EjqK3Re3df5kkk2aCk9tZDdSELBOStO0E820PyICzXoyg1i/8zM
sIEQGD+6qIvvt3k1kd2zbOi2XKiz1COhXiDAr3KODZvtV/HkolvevjKKnGdD
06FCG71NJOyAeA3nBTYYewm4JqG7bq6X3byI8/vhva8b7SQ+IML6wwbXzH+t
lPRJ+HDs3PwfNP2Nqloo+v88x6gJ
       "]]},
     Annotation[#, "Charting`Private`Tag$5268#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.996796115680199},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.996796115680199, 17.84863940217268}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432847313325*^9, 
  3.7234512770335283`*^9},ExpressionUUID->"ad297d56-787f-4c90-a945-\
3f9457c187ef"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,135,11,20232474310202216285,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723451277052322*^9},ExpressionUUID->"fd2b80af-7fc6-4952-9809-\
29f4c27bb161"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.996796088973948`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.15558700769594`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.723432847313325*^9, 
  3.723451277073929*^9},ExpressionUUID->"0f0a1e3e-704d-4baa-8577-\
f830afac5305"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723438423352437*^9, 
  3.723438426455933*^9}, {3.723451286470759*^9, 
  3.723451306261611*^9}},ExpressionUUID->"96d80e72-9315-4b80-8bef-\
c2c35d485283"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hc81d8fB/BLZgNZWdXnc68kSkJkv+2M7FBkhIaM0hAtszLSTcMeISSJ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       "]]},
     Annotation[#, "Charting`Private`Tag$5429#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 8.175124749832815},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {8.175124749832815, 8.387753611105445}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723438427099062*^9, {3.7234512943543577`*^9, 
   3.7234513071419086`*^9}},ExpressionUUID->"9d33405f-2296-4b3c-9766-\
dafdb123d8f2"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,141,14,20232474310202216285,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234512943676233`*^9, 
  3.723451307152369*^9}},ExpressionUUID->"12f6e788-b981-472d-b788-\
f818675bc1ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.175124749735215`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.59778917308231`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723438427099062*^9, {3.7234512943543577`*^9, 
   3.723451307170888*^9}},ExpressionUUID->"b25ba985-967c-46bb-a26f-\
ee237acbf009"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.7234384085290194`*^9, 
  3.723438411722888*^9}, {3.723451327929118*^9, 
  3.72345135029389*^9}},ExpressionUUID->"47b62e10-9580-40f8-8841-\
c5f0e4cdd46a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VVsbAHBzGYvMjmHvY5sVcQtJb1GS4cgUCWWoY5YypLkkKTpH15SK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       "]]},
     Annotation[#, "Charting`Private`Tag$5579#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{7, 10.697809490079184`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{7, 10}, {10.697809490079184`, 14.177776446317884`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, 3.723438412677629*^9, {3.723451331560589*^9, 
   3.723451350859664*^9}},ExpressionUUID->"7026269d-0708-43ad-9f4d-\
b30e4e4f2133"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.697809488745566`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.059057359449286`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, 3.723438412677629*^9, {3.723451331560589*^9, 
   3.723451350870997*^9}},ExpressionUUID->"326d4c36-112e-4e24-af00-\
82204c084e44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723438233126989*^9, 3.723438236133065*^9}, {
  3.723438361122218*^9, 3.723438394451293*^9}, {3.723451357819172*^9, 
  3.7234513771484632`*^9}},ExpressionUUID->"a6782099-ec48-484f-8e4d-\
747d00fe888e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VO0XAHBJhYikCDFzr2wzQogU70HqbcouCSFCyRYhRS+yU0SLJEUo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       "]]},
     Annotation[#, "Charting`Private`Tag$5921#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 13.549593764614134`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {13.549593764614134`, 14.673638894149917`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.723438236779808*^9, {
   3.723438364947956*^9, 3.723438395108211*^9}, {3.723451364562821*^9, 
   3.723451377769259*^9}},ExpressionUUID->"90fa8ef2-b1f3-4587-ad73-\
46af8c34eb8f"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,153,17,20232474310202216285,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723438364962785*^9, 3.723438395121915*^9}, {
  3.723451364577218*^9, 
  3.7234513777794323`*^9}},ExpressionUUID->"6b52187b-c346-4dbf-a3df-\
aebda0280365"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.549593754015845`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.57270062903152`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.723438236779808*^9, {
   3.723438364947956*^9, 3.723438395108211*^9}, {3.723451364562821*^9, 
   3.7234513777971087`*^9}},ExpressionUUID->"680da04b-2cd1-4281-b48c-\
a52160524a6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"200", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723433910269226*^9, 
  3.723433913474368*^9}, {3.723438314591103*^9, 3.7234383378519783`*^9}, {
  3.723451382483083*^9, 
  3.7234514059877872`*^9}},ExpressionUUID->"5d271547-13c2-4356-a40d-\
316007195803"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Hc8lW8UAHDRr1AZKSMj3Pe+F0mXJCIdMyRtEVlFVqGsaJEkJEkolAaV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       "]]},
     Annotation[#, "Charting`Private`Tag$6563#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 16.686216297853985`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {16.686216297853985`, 17.926421006873543`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.723433914206677*^9, {
   3.723438317715213*^9, 3.7234383383946943`*^9}, {3.723451386277121*^9, 
   3.723451406618137*^9}},ExpressionUUID->"d002b833-ed2e-4c3b-a16d-\
0c70cd47bbaa"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,163,22,20232474310202216285,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723451386288404*^9, 
  3.7234514066281157`*^9}},ExpressionUUID->"7a433219-d754-4301-8c06-\
1853900d6bba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16.70683532765147`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.280619708392706`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.723433914206677*^9, {
   3.723438317715213*^9, 3.7234383383946943`*^9}, {3.723451386277121*^9, 
   3.723451406644001*^9}},ExpressionUUID->"8293ff83-e0bf-428b-86d6-\
b8b33f84966c"]
}, Open  ]]
}, Closed]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{312, Automatic}, {51, Automatic}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 69, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 69, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 69, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 69, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 230, 7, 33, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[20298, 632, 5451, 166, 312, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25786, 803, 150, 3, 69, "Chapter",ExpressionUUID->"1225d7b1-e6ab-4d45-9221-bc9a9774639e"],
Cell[25939, 808, 198, 5, 30, "Input",ExpressionUUID->"adfdb3e0-6c10-4319-8d64-1000e502e5bf"],
Cell[26140, 815, 239, 6, 30, "Input",ExpressionUUID->"650af2ee-cd16-4e95-9f8d-e40aa99dfd9f"],
Cell[CellGroupData[{
Cell[26404, 825, 561, 18, 57, "Input",ExpressionUUID->"72aca3c6-9697-4866-ba20-164517bb5d4a"],
Cell[26968, 845, 343, 11, 34, "Output",ExpressionUUID->"c3bb4525-28bf-4f5b-8803-1dc4f62e3906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27348, 861, 391, 11, 30, "Input",ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-dc249526f9f8"],
Cell[27742, 874, 847, 26, 54, "Output",ExpressionUUID->"6f015963-e7ae-4672-a406-6a130f17943e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28626, 905, 367, 11, 30, "Input",ExpressionUUID->"67a0758e-c3c8-466f-bb60-89c6838cc4c1"],
Cell[28996, 918, 946, 26, 54, "Output",ExpressionUUID->"2965dbe3-9a52-4bb4-9676-94ab18dd3c25"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29991, 950, 150, 3, 69, "Chapter",ExpressionUUID->"0dbfdef7-4c12-4186-a83d-77a33320a5e6"],
Cell[30144, 955, 196, 5, 30, "Input",ExpressionUUID->"4b307536-9d44-42e7-ae23-df73d8db7691"],
Cell[30343, 962, 238, 6, 30, "Input",ExpressionUUID->"23a5dee6-5e8d-4b87-979a-5b356ff80c88"],
Cell[CellGroupData[{
Cell[30606, 972, 586, 18, 57, "Input",ExpressionUUID->"64838ba0-b80c-408a-8db4-cd88c9b5d968"],
Cell[31195, 992, 339, 10, 34, "Output",ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-62ca81fc2f9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31571, 1007, 388, 11, 30, "Input",ExpressionUUID->"8a788470-5ffa-4e3c-8533-7b6bdd636f5e"],
Cell[31962, 1020, 1038, 32, 54, "Output",ExpressionUUID->"bccfd389-1855-4eef-ac59-f63e082e993a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33037, 1057, 367, 11, 30, "Input",ExpressionUUID->"30c66db7-f718-47b0-b76c-811707ad45f7"],
Cell[33407, 1070, 1211, 34, 54, "Output",ExpressionUUID->"6e140def-d504-4e02-9cea-8a304a3e4c42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34667, 1110, 151, 3, 69, "Chapter",ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-53f411c6b26e"],
Cell[34821, 1115, 196, 5, 30, "Input",ExpressionUUID->"c3e47b13-ab24-4af6-b30b-d25ac953dac6"],
Cell[35020, 1122, 288, 7, 30, "Input",ExpressionUUID->"b66ae608-7b97-452d-a77d-bceb06459e7d"],
Cell[CellGroupData[{
Cell[35333, 1133, 490, 16, 57, "Input",ExpressionUUID->"f549499d-ddf7-49dc-8e1c-603f3244ae18"],
Cell[35826, 1151, 345, 11, 34, "Output",ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-4e5b59582185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36208, 1167, 391, 11, 30, "Input",ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-c6a7d5d84e13"],
Cell[36602, 1180, 1062, 33, 54, "Output",ExpressionUUID->"aa562a1b-2d92-49f6-98ed-5716d98808b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37701, 1218, 367, 11, 30, "Input",ExpressionUUID->"dbcfb280-47c8-45c3-bc92-0746cfdc2583"],
Cell[38071, 1231, 1190, 34, 54, "Output",ExpressionUUID->"570fb04b-eb8f-4eb3-8863-11d9d49bff2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39310, 1271, 244, 4, 69, "Chapter",ExpressionUUID->"165bc750-8039-409c-8fc1-6fede5267574"],
Cell[39557, 1277, 196, 5, 30, "Input",ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-e9e33aa20326"],
Cell[39756, 1284, 389, 8, 30, "Input",ExpressionUUID->"54213752-7877-4612-ba54-9cfcf0cea6c3"],
Cell[CellGroupData[{
Cell[40170, 1296, 490, 16, 57, "Input",ExpressionUUID->"db279aae-5a1b-4424-b2c8-5485f556b496"],
Cell[40663, 1314, 390, 11, 34, "Output",ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-bbe16744361b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41090, 1330, 488, 12, 30, "Input",ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-62982b22f2cc"],
Cell[41581, 1344, 1126, 31, 98, "Output",ExpressionUUID->"f249e231-b906-45fa-ab5e-7587ff071d4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42744, 1380, 415, 12, 30, "Input",ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-9889d2aff473"],
Cell[43162, 1394, 1239, 34, 54, "Output",ExpressionUUID->"32cb35ea-3686-4027-b2cc-c745aa355d14"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44450, 1434, 292, 5, 69, "Chapter",ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-8722a694dcce"],
Cell[44745, 1441, 196, 5, 30, "Input",ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-d541ce11a763"],
Cell[44944, 1448, 438, 9, 30, "Input",ExpressionUUID->"39c5d5e7-989f-4c69-966f-2680949f7378"],
Cell[CellGroupData[{
Cell[45407, 1461, 490, 16, 57, "Input",ExpressionUUID->"a59c1d29-2807-4831-b9ba-b013ecbf7488"],
Cell[45900, 1479, 415, 12, 34, "Output",ExpressionUUID->"e72ee561-65c9-4f62-be70-12a23ef3d308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46352, 1496, 539, 13, 30, "Input",ExpressionUUID->"5583baaa-ce36-4805-a147-f6f8cb2abd0c"],
Cell[46894, 1511, 1130, 32, 98, "Output",ExpressionUUID->"23662ddc-a040-4c7c-a526-3276b9ac7d55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48061, 1548, 463, 12, 30, "Input",ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-db15cf065e46"],
Cell[48527, 1562, 1219, 34, 54, "Output",ExpressionUUID->"8d109e0b-98ea-4b20-b944-96ab8666dd9f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49795, 1602, 339, 6, 69, "Chapter",ExpressionUUID->"11de95e8-b5fe-4994-8f34-a9505d670d8d"],
Cell[50137, 1610, 196, 5, 30, "Input",ExpressionUUID->"75c69d63-9217-45f2-9937-a1d2c22c14a4"],
Cell[50336, 1617, 484, 9, 30, "Input",ExpressionUUID->"daa1a869-dda8-43ca-ad09-f7aed35c131c"],
Cell[CellGroupData[{
Cell[50845, 1630, 490, 16, 57, "Input",ExpressionUUID->"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],
Cell[51338, 1648, 439, 12, 34, "Output",ExpressionUUID->"d49af029-7927-4dcc-ad96-1d585a5d7d2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51814, 1665, 587, 13, 30, "Input",ExpressionUUID->"f0ae992e-f78c-4cb8-819a-23f0247cb63e"],
Cell[52404, 1680, 1144, 32, 98, "Output",ExpressionUUID->"70db88d5-b08b-4fb8-b57d-0005f1f3e735"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53585, 1717, 517, 13, 30, "Input",ExpressionUUID->"5e551d2d-3081-442a-8e2b-1a7e5e9529a9"],
Cell[54105, 1732, 1226, 34, 54, "Output",ExpressionUUID->"62a3996b-3f0e-456c-b125-173d9419bb2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55380, 1772, 386, 6, 69, "Chapter",ExpressionUUID->"d248fd32-43d8-4cb5-b650-8fe441fe0f18"],
Cell[55769, 1780, 196, 5, 30, "Input",ExpressionUUID->"8dd14342-821f-4432-a24d-4c3544103361"],
Cell[55968, 1787, 533, 10, 30, "Input",ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-c6cc66155210"],
Cell[CellGroupData[{
Cell[56526, 1801, 490, 16, 57, "Input",ExpressionUUID->"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],
Cell[57019, 1819, 464, 12, 34, "Output",ExpressionUUID->"24fabe20-1a70-4aff-a715-88ebd3d708f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57520, 1836, 638, 14, 30, "Input",ExpressionUUID->"dd2591aa-8e13-4665-b38f-9167a18943c2"],
Cell[58161, 1852, 1128, 32, 98, "Output",ExpressionUUID->"9a47d2e9-f7b8-4eb9-9c59-097de212cdb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59326, 1889, 539, 13, 30, "Input",ExpressionUUID->"27aa87f2-542d-4d51-b076-132de8e98279"],
Cell[59868, 1904, 1201, 34, 54, "Output",ExpressionUUID->"590a7063-aafb-4bd1-85c1-02ad9e8e4795"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61118, 1944, 199, 4, 69, "Chapter",ExpressionUUID->"f6459897-35d8-4be0-8956-86eba17724a1"],
Cell[61320, 1950, 196, 5, 30, "Input",ExpressionUUID->"69b4f505-175c-408b-99b5-3fc4835b99fd"],
Cell[61519, 1957, 337, 7, 30, "Input",ExpressionUUID->"5d9d53d1-02e0-421f-b219-e8470984396c"],
Cell[CellGroupData[{
Cell[61881, 1968, 490, 16, 57, "Input",ExpressionUUID->"546d5c98-c0fe-425f-8310-e68bb8a2e487"],
Cell[62374, 1986, 368, 11, 34, "Output",ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-314a63fa3c84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62779, 2002, 440, 11, 30, "Input",ExpressionUUID->"90650917-caf2-44e6-adb1-21dbd1984da1"],
Cell[63222, 2015, 1127, 32, 98, "Output",ExpressionUUID->"7bf4150d-8290-4bb3-818e-25440664b3e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64386, 2052, 394, 11, 30, "Input",ExpressionUUID->"8d46cfbf-6853-46c8-987d-5f77d2021324"],
Cell[64783, 2065, 1208, 34, 54, "Output",ExpressionUUID->"f4af439d-4905-4abc-b92e-3c4c1dd74bff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66040, 2105, 219, 4, 69, "Chapter",ExpressionUUID->"9010293c-0b64-4954-ae00-5f256a73da8d"],
Cell[CellGroupData[{
Cell[66284, 2113, 1155, 23, 56, "Input",ExpressionUUID->"4084b5c4-5531-4998-adf1-02d36aed2e7a"],
Cell[67442, 2138, 2365, 76, 108, "Output",ExpressionUUID->"3d5ecfb5-bdc7-4f95-9a63-9051644ffdba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69844, 2219, 5165, 159, 425, "Input",ExpressionUUID->"7dd7bfb5-0d83-45c4-aaf6-ff91058ab388"],
Cell[75012, 2380, 7929, 148, 241, "Output",ExpressionUUID->"1f9d9a4c-0170-4026-a758-c63d88f76b48"],
Cell[82944, 2530, 344, 9, 34, "Output",ExpressionUUID->"782f5986-fe2c-4bd9-a423-cf0d31aea6f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83325, 2544, 5563, 165, 425, "Input",ExpressionUUID->"3e03f818-5d52-44a0-9c30-68ccf44300d6"],
Cell[88891, 2711, 7271, 138, 239, "Output",ExpressionUUID->"5a61dd37-1acb-4679-b684-4930864d63ba"],
Cell[96165, 2851, 536, 12, 34, "Output",ExpressionUUID->"44a4612b-f76b-4ebf-a582-9be1305463f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96738, 2868, 5171, 159, 425, "Input",ExpressionUUID->"4df4124c-4d2f-4577-af4e-9be949fe770b"],
Cell[101912, 3029, 6652, 127, 235, "Output",ExpressionUUID->"9619fac1-e6be-4dc7-ad4a-3620c38f2395"],
Cell[108567, 3158, 337, 9, 34, "Output",ExpressionUUID->"5fed6030-40ec-4611-a3a0-7b16552d3ddd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108941, 3172, 5175, 159, 425, "Input",ExpressionUUID->"ed684612-5c73-49df-8ed1-eab0e1e64be8"],
Cell[114119, 3333, 4840, 98, 239, "Output",ExpressionUUID->"f4cb67ef-2c7d-4cb6-b196-034b22749ea7"],
Cell[118962, 3433, 388, 9, 24, "Message",ExpressionUUID->"26e3f0f5-f65d-4b6f-8e8d-6a6f553b3de6"],
Cell[119353, 3444, 330, 9, 37, "Output",ExpressionUUID->"55275a3d-b7ee-4128-a8d9-f28dfd1cf97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119720, 3458, 3985, 123, 327, "Input",ExpressionUUID->"d776088e-2808-43c8-a5ed-4e06a48ea32e"],
Cell[123708, 3583, 7369, 139, 244, "Output",ExpressionUUID->"a4aff40b-8215-48f4-b860-40c462740185"],
Cell[131080, 3724, 268, 8, 34, "Output",ExpressionUUID->"a8b65b40-54bd-4471-8502-85d54f9c8e4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131385, 3737, 5167, 159, 425, "Input",ExpressionUUID->"6fe9a6ae-d5a2-4743-9f98-58f66ffd5624"],
Cell[136555, 3898, 9494, 174, 239, "Output",ExpressionUUID->"f909a35f-41c7-4e1f-a4f9-dd8d1f78c0b8"],
Cell[146052, 4074, 285, 7, 34, "Output",ExpressionUUID->"e3073899-f2f5-4051-a24c-235a760d4c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146374, 4086, 5169, 159, 425, "Input",ExpressionUUID->"a46c55bc-8d01-452d-bf38-4b00d1ac755b"],
Cell[151546, 4247, 5250, 104, 241, "Output",ExpressionUUID->"af542bd9-44a5-4457-8857-a5a32424a0e1"],
Cell[156799, 4353, 328, 9, 34, "Output",ExpressionUUID->"c3826b5e-1087-4887-b359-de9b5f5da2b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157164, 4367, 5265, 161, 425, "Input",ExpressionUUID->"0a636066-12b4-4336-8920-943a83202502"],
Cell[162432, 4530, 4948, 100, 241, "Output",ExpressionUUID->"fabb6100-85b4-4138-8907-1758c64409b3"],
Cell[167383, 4632, 573, 11, 59, "Message",ExpressionUUID->"921b8393-b80c-4dac-a7cf-47ca0ae28206"],
Cell[167959, 4645, 410, 11, 37, "Output",ExpressionUUID->"5d3a691c-9d86-442d-8bb2-cc88ee6e446c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168406, 4661, 5364, 162, 425, "Input",ExpressionUUID->"d167576a-1fc4-41bd-9774-0d771c175547"],
Cell[173773, 4825, 4614, 94, 236, "Output",ExpressionUUID->"0b414815-20e2-4cdd-b8c5-27eb1d208705"],
Cell[178390, 4921, 441, 11, 37, "Output",ExpressionUUID->"d3545bb4-cba1-4316-9e14-4cfb391a14f6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[178880, 4938, 218, 4, 58, "Chapter",ExpressionUUID->"0a28c5dd-096d-4917-b6a3-cac27a70c5fb"],
Cell[CellGroupData[{
Cell[179123, 4946, 1155, 22, 56, "Input",ExpressionUUID->"7e2e2b13-e2ed-496c-bbae-9cf721fa3281"],
Cell[180281, 4970, 2391, 77, 108, "Output",ExpressionUUID->"563c7ca4-19e1-4b53-98fc-90e6d0492df0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182709, 5052, 5214, 160, 425, "Input",ExpressionUUID->"49d9693d-e032-4693-870f-f4a4f4c98a1c"],
Cell[187926, 5214, 7951, 148, 241, "Output",ExpressionUUID->"b3fe77ae-225a-4781-8a7e-95531c3fe8cc"],
Cell[195880, 5364, 365, 9, 34, "Output",ExpressionUUID->"bce03b35-3cab-49bd-a1aa-8e74e9ecbfb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196282, 5378, 5612, 166, 425, "Input",ExpressionUUID->"a6269ef0-b335-4192-9a9e-73e225bc476d"],
Cell[201897, 5546, 7415, 140, 239, "Output",ExpressionUUID->"a152f188-0efd-4b13-ac34-4eba42f5ee87"],
Cell[209315, 5688, 561, 12, 34, "Output",ExpressionUUID->"2c3c499e-083b-48ce-9f23-0a5fb960babf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209913, 5705, 5216, 160, 425, "Input",ExpressionUUID->"36345e61-33be-4fd4-9604-cbed8d12b2d0"],
Cell[215132, 5867, 7740, 145, 241, "Output",ExpressionUUID->"743c17d8-d654-4ae7-bf54-8e40441bd3a0"],
Cell[222875, 6014, 392, 10, 34, "Output",ExpressionUUID->"3424d093-40e1-4b5e-af41-ca2df28752fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223304, 6029, 5222, 160, 425, "Input",ExpressionUUID->"e49c380e-eb91-4f11-87c8-e3eb1c475f80"],
Cell[228529, 6191, 7021, 134, 239, "Output",ExpressionUUID->"d9ec71c7-4658-4223-83da-133048e5e2cb"],
Cell[235553, 6327, 369, 10, 34, "Output",ExpressionUUID->"e8aa0260-d336-4778-bdd4-6041271a9e93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235959, 6342, 5169, 159, 425, "Input",ExpressionUUID->"0e84069b-2c0c-44d3-be02-c7b4e3dff9f5"],
Cell[241131, 6503, 7247, 137, 241, "Output",ExpressionUUID->"ad297d56-787f-4c90-a945-3f9457c187ef"],
Cell[248381, 6642, 549, 11, 59, "Message",ExpressionUUID->"fd2b80af-7fc6-4952-9809-29f4c27bb161"],
Cell[248933, 6655, 285, 7, 34, "Output",ExpressionUUID->"0f0a1e3e-704d-4baa-8577-f830afac5305"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249255, 6667, 5216, 160, 425, "Input",ExpressionUUID->"96d80e72-9315-4b80-8bef-c2c35d485283"],
Cell[254474, 6829, 6693, 128, 241, "Output",ExpressionUUID->"9d33405f-2296-4b3c-9766-dafdb123d8f2"],
Cell[261170, 6959, 575, 11, 59, "Message",ExpressionUUID->"12f6e788-b981-472d-b788-f818675bc1ab"],
Cell[261748, 6972, 337, 8, 34, "Output",ExpressionUUID->"b25ba985-967c-46bb-a26f-ee237acbf009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262122, 6985, 5217, 160, 425, "Input",ExpressionUUID->"47b62e10-9580-40f8-8841-c5f0e4cdd46a"],
Cell[267342, 7147, 6785, 130, 235, "Output",ExpressionUUID->"7026269d-0708-43ad-9f4d-b30e4e4f2133"],
Cell[274130, 7279, 339, 9, 34, "Output",ExpressionUUID->"326d4c36-112e-4e24-af00-82204c084e44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274506, 7293, 5313, 161, 425, "Input",ExpressionUUID->"a6782099-ec48-484f-8e4d-747d00fe888e"],
Cell[279822, 7456, 6631, 127, 235, "Output",ExpressionUUID->"90fa8ef2-b1f3-4587-ad73-46af8c34eb8f"],
Cell[286456, 7585, 624, 12, 59, "Message",ExpressionUUID->"6b52187b-c346-4dbf-a3df-aebda0280365"],
Cell[287083, 7599, 412, 9, 34, "Output",ExpressionUUID->"680da04b-2cd1-4281-b48c-a52160524a6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287532, 7613, 5416, 163, 425, "Input",ExpressionUUID->"5d271547-13c2-4356-a40d-316007195803"],
Cell[292951, 7778, 10057, 182, 236, "Output",ExpressionUUID->"d002b833-ed2e-4c3b-a16d-0c70cd47bbaa"],
Cell[303011, 7962, 575, 11, 59, "Message",ExpressionUUID->"7a433219-d754-4301-8c06-1853900d6bba"],
Cell[303589, 7975, 464, 10, 34, "Output",ExpressionUUID->"8293ff83-e0bf-428b-86d6-b8b33f84966c"]
}, Open  ]]
}, Closed]]
}
]
*)



==> Ali-Bodmer_Energy_Function__Three_Body_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    736952,      16217]
NotebookOptionsPosition[    714631,      15852]
NotebookOutlinePosition[    715012,      15869]
CellTagsIndexPosition[    714969,      15866]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.7234323325992107`*^9, 
  3.7234323331658907`*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7234727798969193`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"ceb85483-a103-46aa-aa82-83cca3e1c138"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20232730805080649018,
   "Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723472792723781*^9},ExpressionUUID->"98bc9ac3-56e5-4fae-ab7c-\
b5a5985d3775"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20232730805080649018,
   "Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723472794386528*^9},ExpressionUUID->"81930f87-f3f6-4c6c-a351-\
3d320aa424ce"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20232730805080649018,
   "Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723472854218519*^9},ExpressionUUID->"0ae8a131-3515-4229-b8d0-\
15d882cb2675"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723472854238021*^9},ExpressionUUID->"d6daffc8-244c-4beb-9a08-\
630ea74e18da"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.723432374350819*^9, 
   3.723432392179473*^9}, {3.723472805006316*^9, 3.723472815760261*^9}, 
   3.723472936227092*^9, {3.723473015498609*^9, 
   3.723473023238105*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["C12", "Chapter",
 CellChangeTimes->{{3.723280815350021*^9, 
  3.7232808230362673`*^9}},ExpressionUUID->"1225d7b1-e6ab-4d45-9221-\
bc9a9774639e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232808459244823`*^9, 
  3.723280891991946*^9}},ExpressionUUID->"adfdb3e0-6c10-4319-8d64-\
1000e502e5bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "4.87"}], ";", 
  RowBox[{"N\[Alpha]", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232809147575207`*^9, 
  3.72328095094587*^9}},ExpressionUUID->"650af2ee-cd16-4e95-9f8d-\
e40aa99dfd9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.7232809666545153`*^9, 
  3.723281040577709*^9}},ExpressionUUID->"72aca3c6-9697-4866-ba20-\
164517bb5d4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.448689789406838`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.4486897894068385`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723281048742178*^9},ExpressionUUID->"c3bb4525-28bf-4f5b-8803-\
1dc4f62e3906"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7232827187783318`*^9, 3.723282759858831*^9}, {
  3.723413991164975*^9, 
  3.723413991460862*^9}},ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-\
dc249526f9f8"],

Cell[BoxData[
 RowBox[{"3.538729267170928`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"3", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"8", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.72328276036793*^9, 3.7233300931546707`*^9, 
  3.72341399285021*^9, 3.7234144747155933`*^9, 
  3.723432459744357*^9},ExpressionUUID->"94ec0a03-4b81-4fa3-aaf5-\
f8e90d46ba0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"b", "\[Rule]", "6.44869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282812911769*^9, {3.723414006468144*^9, 
   3.723414008500402*^9}},ExpressionUUID->"67a0758e-c3c8-466f-bb60-\
89c6838cc4c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.6596174391850704`"}], "+", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"58.03821000000001`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"41.5856027161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"928.6113600000001`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"124.7568081483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.723282814034711*^9, 3.723330104814241*^9, 
  3.72341400935297*^9, 3.72341447615061*^9, 
  3.72343246242481*^9},ExpressionUUID->"be2662f3-2d97-41ce-914e-1bce29b145a0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["O16", "Chapter",
 CellChangeTimes->{{3.7232808262903337`*^9, 
  3.723280833977488*^9}},ExpressionUUID->"0dbfdef7-4c12-4186-a83d-\
77a33320a5e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281072784411*^9, 
  3.723281074530609*^9}},ExpressionUUID->"4b307536-9d44-42e7-ae23-\
df73d8db7691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.23"}], ";", 
  RowBox[{"N\[Alpha]", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281089626286*^9, 
  3.723281101870167*^9}},ExpressionUUID->"23a5dee6-5e8d-4b87-979a-\
5b356ff80c88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",
 CellChangeTimes->{{3.723280848707163*^9, 3.7232808583809958`*^9}, 
   3.7232810868563213`*^9},ExpressionUUID->"64838ba0-b80c-408a-8db4-\
cd88c9b5d968"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.590066598887889`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.59006659888789`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723281117854268*^9},ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-\
62ca81fc2f9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282829137038*^9, 3.72328283592095*^9}, {
  3.723414015171692*^9, 
  3.723414015452044*^9}},ExpressionUUID->"8a788470-5ffa-4e3c-8533-\
7b6bdd636f5e"],

Cell[BoxData[
 RowBox[{"6.535875597109192`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"6", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"6", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"32", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282836851492*^9, 3.723330117194803*^9, 
  3.723414022326261*^9, 3.723414479368504*^9, 
  3.7234324653484097`*^9},ExpressionUUID->"67e54f1a-7647-4041-a7f2-\
7658453f38b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"b", "\[Rule]", "6.59007"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282861047401*^9, {3.723414018395444*^9, 
   3.723414020059847*^9}},ExpressionUUID->"30c66db7-f718-47b0-b76c-\
811707ad45f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.1465025393823933`"}], "+", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"118.62125999999999`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"43.4290226049`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"3795.8803199999998`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"130.28706781469998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232828617805*^9, 3.723330118907395*^9, 
  3.723414024381546*^9, 3.723414481091339*^9, 
  3.7234324670544043`*^9},ExpressionUUID->"e9a9a0b6-5c7f-43da-905b-\
895c1b66c70f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ne20", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 
  3.7232808438612213`*^9}},ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-\
53f411c6b26e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"c3e47b13-ab24-4af6-b30b-\
d25ac953dac6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.55"}], ";", 
  RowBox[{"N\[Alpha]", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 
  3.723281143815055*^9}},ExpressionUUID->"b66ae608-7b97-452d-a77d-\
bceb06459e7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"f549499d-ddf7-49dc-8e1c-603f3244ae18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.8164506893250545`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.816450689325054`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7232811545568333`*^9},ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-\
4e5b59582185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.723414034483172*^9, 
  3.7234140348036747`*^9}},ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-\
c6a7d5d84e13"],

Cell[BoxData[
 RowBox[{"10.14028896939702`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"10", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"10", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"80", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72333012457516*^9, 
  3.7234140427848577`*^9, 3.7234144845251703`*^9, 
  3.723432475541732*^9},ExpressionUUID->"3e9b835a-b2b6-4594-962f-\
cbf22dfd7d07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"b", "\[Rule]", "6.81645"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, {3.723414037835353*^9, 
   3.723414040859242*^9}},ExpressionUUID->"dbcfb280-47c8-45c3-bc92-\
0746cfdc2583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.6744649715994884`"}], "+", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"204.49349999999998`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"46.4639906025`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"9815.688`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"139.3919718075`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723330126346951*^9, 
  3.723414044483899*^9, 3.723414485990971*^9, 
  3.723432477590158*^9},ExpressionUUID->"d35b56f4-174f-4047-8049-\
e0d61b4f3a12"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Mg24", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}},ExpressionUUID->"165bc750-8039-409c-8fc1-\
6fede5267574"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-\
e9e33aa20326"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "5.85"}], ";", 
  RowBox[{"N\[Alpha]", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 
  3.7232838742317667`*^9}},ExpressionUUID->"54213752-7877-4612-ba54-\
9cfcf0cea6c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"db279aae-5a1b-4424-b2c8-5485f556b496"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.076541528176034`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.076541528176033`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9},ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-\
bbe16744361b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723414054568418*^9, 
  3.723414055328422*^9}},ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-\
62982b22f2cc"],

Cell[BoxData[
 RowBox[{"14.27135383352432`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"15", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"15", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00004718787533364385`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.01331272035071097`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284074084803*^9, 
  3.723330132609211*^9, 3.7234140615147867`*^9, 3.72341448794274*^9, 
  3.723432480856257*^9},ExpressionUUID->"6c88b3cf-6e0c-4c85-ad53-\
61e6179689bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"b", "\[Rule]", "7.07654"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7234140572083073`*^9, 
   3.723414059776568*^9}},ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-\
9889d2aff473"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.226932413376056`"}], "+", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"318.44429999999994`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"50.0774183716`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"20380.435199999996`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"150.23225511479998`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284076087359*^9, 
  3.7233301341585093`*^9, 3.723414063221657*^9, 3.723414490003591*^9, 
  3.72343248288923*^9},ExpressionUUID->"53ad939d-d5a9-4497-9eab-c1d5aa8f0e49"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Si28", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 
  3.723283911302231*^9}},ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-\
8722a694dcce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-\
d541ce11a763"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.13"}], ";", 
  RowBox[{"N\[Alpha]", "=", "7"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 
  3.723283926128591*^9}},ExpressionUUID->"39c5d5e7-989f-4c69-966f-\
2680949f7378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a59c1d29-2807-4831-b9ba-b013ecbf7488"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.341958564004264`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.341958564004264`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 
  3.723283934269237*^9},ExpressionUUID->"e72ee561-65c9-4f62-be70-\
12a23ef3d308"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.7234140675038633`*^9, 
  3.723414074168248*^9}},ExpressionUUID->"5583baaa-ce36-4805-a147-\
f6f8cb2abd0c"],

Cell[BoxData[
 RowBox[{"18.89477260302547`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"21", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"21", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00006620978577619182`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.012367579558506115`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284078519829*^9, 
  3.7233301414018993`*^9, 3.723414074750339*^9, 3.723414491898428*^9, 
  3.72343248596944*^9},ExpressionUUID->"aaaecae2-f946-42a6-be70-df8e7e934652"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"b", "\[Rule]", "7.34196"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723414076807807*^9, 
   3.723414078608007*^9}},ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-\
db15cf065e46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.801289280632945`"}], "+", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"462.54348000000005`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"53.9043766416`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"37003.4784`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"161.7131299248`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.7232840800773277`*^9, 
  3.7233301430299873`*^9, 3.72341407932557*^9, 3.723414493762212*^9, 
  3.723432489679234*^9},ExpressionUUID->"e890ae07-1861-4be3-a25c-\
73eb63c78e8e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["S32", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 
  3.723283975479229*^9}},ExpressionUUID->"11de95e8-b5fe-4994-8f34-\
a9505d670d8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"75c69d63-9217-45f2-9937-\
a1d2c22c14a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.40"}], ";", 
  RowBox[{"N\[Alpha]", "=", "8"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}},ExpressionUUID->"daa1a869-dda8-43ca-ad09-\
f7aed35c131c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.613111497059968`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.613111497059968`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 
  3.7232839943600273`*^9},ExpressionUUID->"d49af029-7927-4dcc-ad96-\
1d585a5d7d2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723414082527566*^9, 
  3.7234140827759237`*^9}},ExpressionUUID->"f0ae992e-f78c-4cb8-819a-\
23f0247cb63e"],

Cell[BoxData[
 RowBox[{"23.949221524830765`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"28", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"28", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00008522001782562344`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.011502295780094273`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.72328408528474*^9, 
  3.723330155354039*^9, 3.7234140833614264`*^9, 3.723414495781493*^9, 
  3.723432500497035*^9},ExpressionUUID->"3eab6d4e-3b3e-4855-9e84-\
5f89c8b473c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"b", "\[Rule]", "7.61311"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, {3.7234140850316133`*^9, 
   3.723414086735376*^9}},ExpressionUUID->"5e551d2d-3081-442a-8e2b-\
1a7e5e9529a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.3860911426975813`"}], "+", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"639.50124`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"57.959443872099996`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"61392.11904`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"173.8783316163`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284086838757*^9, 
  3.7233301569663363`*^9, 3.7234140873756638`*^9, 3.723414498974257*^9, 
  3.723432502878933*^9},ExpressionUUID->"8bab2202-8233-47e8-b221-\
3e38094e8d91"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ar36", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 3.723283476390852*^9}, {3.723283848641424*^9, 
  3.72328385142417*^9}, {3.72328390608781*^9, 3.723283911302231*^9}, {
  3.72328397266464*^9, 3.723283975479229*^9}, {3.723284020853743*^9, 
  3.723284024743144*^9}},ExpressionUUID->"d248fd32-43d8-4cb5-b650-\
8fe441fe0f18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"8dd14342-821f-4432-a24d-\
4c3544103361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.68"}], ";", 
  RowBox[{"N\[Alpha]", "=", "9"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}, {3.7232838598881273`*^9, 3.7232838742317667`*^9}, {
  3.723283915286744*^9, 3.723283926128591*^9}, {3.723283982711329*^9, 
  3.723283988087104*^9}, {3.723284028285799*^9, 
  3.723284034013999*^9}},ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-\
c6cc66155210"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "7.9086945825464765`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.908694582546477`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 3.7232835151063347`*^9, 
  3.723283878335046*^9, 3.723283934269237*^9, 3.7232839943600273`*^9, 
  3.7232840360499287`*^9},ExpressionUUID->"24fabe20-1a70-4aff-a715-\
88ebd3d708f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723283881823729*^9, 
  3.7232838926086063`*^9}, {3.723283937016716*^9, 3.723283947280321*^9}, {
  3.723283997310977*^9, 3.7232840089678783`*^9}, {3.723284042190908*^9, 
  3.7232840500374002`*^9}, {3.723414276419215*^9, 
  3.7234142766668053`*^9}},ExpressionUUID->"dd2591aa-8e13-4665-b38f-\
9167a18943c2"],

Cell[BoxData[
 RowBox[{"29.30624335391672`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"36", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"36", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00010171340493633999`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.010658587028609848`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284089717724*^9, 
  3.72333016078769*^9, 3.723414277415901*^9, 3.723414501446905*^9, 
  3.72343250623246*^9},ExpressionUUID->"90820c27-e990-4f58-b128-2a690ac0af1a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "9"}], ",", 
     RowBox[{"b", "\[Rule]", "7.90869"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, 3.7232838980945*^9, {
   3.7232839515041924`*^9, 3.7232839612158012`*^9}, {3.723283999910969*^9, 
   3.7232840134216003`*^9}, 3.723284054716387*^9, {3.7234142808409643`*^9, 
   3.723414282578483*^9}},ExpressionUUID->"27aa87f2-542d-4d51-b076-\
132de8e98279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.952554228290633`"}], "+", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"854.13852`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"62.5473775161`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"95663.51424`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"187.6421325483`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284091588331*^9, 
  3.723330162213605*^9, 3.723414283274087*^9, 3.723414503425178*^9, 
  3.723432508397304*^9},ExpressionUUID->"5e94d497-e809-4d8e-939a-\
00d15513f70b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ca40", "Chapter",
 CellChangeTimes->{{3.723280837162202*^9, 3.7232808438612213`*^9}, {
  3.72328347424781*^9, 
  3.723283476390852*^9}},ExpressionUUID->"f6459897-35d8-4be0-8956-\
86eba17724a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723281128214553*^9, 
  3.723281129736536*^9}},ExpressionUUID->"69b4f505-175c-408b-99b5-\
3fc4835b99fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rN", "=", "6.95"}], ";", 
  RowBox[{"N\[Alpha]", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.723280850154695*^9, 3.72328085176379*^9}, {
  3.7232811363796043`*^9, 3.723281143815055*^9}, {3.723283481551098*^9, 
  3.7232834872870083`*^9}},ExpressionUUID->"5d9d53d1-02e0-421f-b219-\
e8470984396c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}], "\[Equal]", 
    SuperscriptBox["rN", "2"]}], ",", "b"}], "]"}]], "Input",ExpressionUUID->\
"546d5c98-c0fe-425f-8310-e68bb8a2e487"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "8.199223088760256`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.199223088760254`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7232811545568333`*^9, 
  3.7232835151063347`*^9},ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-\
314a63fa3c84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.723282875080978*^9, 3.723282882607315*^9}, {
  3.7232837846061907`*^9, 3.723283790558869*^9}, {3.723414293072466*^9, 
  3.7234142932817707`*^9}},ExpressionUUID->"90650917-caf2-44e6-adb1-\
21dbd1984da1"],

Cell[BoxData[
 RowBox[{"35.01864605960546`", "\[VeryThinSpace]", "-", 
  FractionBox[
   RowBox[{"45", " ", "Va"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"45", " ", "Vr"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"0.00011702327067210041`", " ", "W3"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"0.00991661978039301`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.`", " ", "\[Mu]\[Omega]2"}]}], ")"}], "3"]]}]], "Output",
 CellChangeTimes->{3.723282883563607*^9, 3.723284093644085*^9, 
  3.723330164226185*^9, 3.72341429385848*^9, 3.723414505256266*^9, 
  3.723432512935519*^9},ExpressionUUID->"0cc3c76f-5f75-4217-86d5-\
c9a57c023ccb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DEN\[Alpha]AB", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "10"}], ",", 
     RowBox[{"b", "\[Rule]", "8.19922"}]}], "}"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{
  3.723282900375207*^9, 3.723283796053746*^9, {3.7234142965936623`*^9, 
   3.7234142995216703`*^9}},ExpressionUUID->"8d46cfbf-6853-46c8-987d-\
5f77d2021324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.521920241289547`"}], "+", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Va", " ", "\[Mu]a2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]a2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"1106.8947`", " ", "Vr", " ", "\[Mu]r2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"67.2272086084`", " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"5", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"141682.5216`", " ", "W3", " ", "\[Mu]\[Omega]2"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"201.6816258252`", " ", "\[Mu]\[Omega]2"}]}], ")"}], 
    "4"]]}]], "Output",
 CellChangeTimes->{3.7232829011769457`*^9, 3.723284095155991*^9, 
  3.723330165675695*^9, 3.723414300151271*^9, 3.723414506874815*^9, 
  3.7234325149488573`*^9},ExpressionUUID->"3cb0a3e8-094c-48af-bc31-\
f1ed70100dd7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Reproduction of Yamada & Schuck's Results", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 
  3.72343256229323*^9}},ExpressionUUID->"d81bf4ba-ce91-42d7-a6d3-\
62fea4751e3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
  3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
  3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
  3.723472859968811*^9, 
  3.723472888602264*^9}},ExpressionUUID->"9fddf0f6-5574-40a2-995e-\
66a5135209b7"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9},ExpressionUUID->"762bb0e1-1ca5-40fb-a73e-9036a11a8c08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723456784946751*^9, 3.7234567971781054`*^9}, {3.723472958566173*^9, 
  3.7234730025871553`*^9}, {3.7234766047464237`*^9, 
  3.723476629786875*^9}},ExpressionUUID->"d1a24b43-d612-4a62-bce9-\
6929d92ce90f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8lF8XAHAUISLbLHYzz1AZpYSIe5IKSZZERIRIya60kKVIfkIlsrxC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       "]]},
     Annotation[#, "Charting`Private`Tag$9116#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4, 0.9904030454333027},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4, 15}, {0.9904030454333027, 1.3185490512302414`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, {
   3.723456788369728*^9, 3.723456797527334*^9}, 3.72347296399823*^9, {
   3.7234766063163147`*^9, 
   3.723476630243636*^9}},ExpressionUUID->"f45f7083-a3bc-4823-b23f-\
66b802dfed68"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,43,11,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234567884273043`*^9, 3.7234567975538397`*^9}, 
   3.723472964011469*^9, {3.7234766063623734`*^9, 
   3.723476630255693*^9}},ExpressionUUID->"62bbba2c-0e6b-4fb3-9854-\
df6cde16401e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9904030203187321`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.457402906108189`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, {
   3.723456788369728*^9, 3.723456797527334*^9}, 3.72347296399823*^9, {
   3.7234766063163147`*^9, 
   3.723476630281996*^9}},ExpressionUUID->"6f007e30-c571-4abf-8cfb-\
428d0c7f7570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1537106711314007`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.640519095860263`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, {
   3.723456788369728*^9, 3.723456797527334*^9}, 3.72347296399823*^9, {
   3.7234766063163147`*^9, 
   3.723476630289587*^9}},ExpressionUUID->"1923a07a-abca-4838-8084-\
8fb639b2c668"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.457402906108189`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473030590644*^9, 
  3.723473035323885*^9}},ExpressionUUID->"94858ee1-9b51-4da1-a3d4-\
d6ff831ccc88"],

Cell[BoxData["4.875769287600392`"], "Output",
 CellChangeTimes->{
  3.723473036102686*^9},ExpressionUUID->"89b41f05-0b68-42a6-a560-\
7e7de40263a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}},ExpressionUUID->"df28ce74-83cf-4898-bd0f-\
cdb266c62e81"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VU0YAPB7kaSS7W7n3ISbrciaUjFvaRElkcpSESKkKEuSJFkq2kQJ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       "]]},
     Annotation[#, "Charting`Private`Tag$9767#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.8624305159486365`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.8624305159486365`, 2.5677964847650903`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}},ExpressionUUID->"95093c44-10bd-4c2a-9f2c-\
eb48e93dea9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.862430508553261`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.741722662553074`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889175147*^9}},ExpressionUUID->"9331a3ad-f31b-4bbe-b8b4-\
81873d41c41d"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,77,22,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234768847703543`*^9, 
  3.72347688919905*^9}},ExpressionUUID->"3c5e57e4-b8ed-4bad-8a22-\
aebcecae4dd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1897960255086826`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.12091979404667`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889206949*^9}},ExpressionUUID->"4aee3639-ed7c-4ca8-8862-\
a6b94f3c9a37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.741722662553074`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 
  3.7234730817545958`*^9}},ExpressionUUID->"e9d91240-3238-4d56-8dc8-\
8bf7c19c03ba"],

Cell[BoxData["5.337620139918605`"], "Output",
 CellChangeTimes->{
  3.723473083268293*^9},ExpressionUUID->"9e64ab9a-eb31-4692-bb10-\
5dd7f93c4391"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}},ExpressionUUID->"5dc42bad-6391-41b6-bf39-\
3ad163358094"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nlcTksYB/Dqdjnv+7Yv73peqlek246Q7UckpA2t0iZlKxJFSbJVClfZ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       "]]},
     Annotation[#, "Charting`Private`Tag$9650#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.0893020725043},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.0893020725043, 4.579996057095498}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}},ExpressionUUID->"2d48065d-7120-4ea2-b083-\
4efe66092513"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.089301993281342`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.070091027710566`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838931699*^9}},ExpressionUUID->"859a5ad8-610d-4f3b-ac43-\
687098664c2f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,71,20,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 
  3.723476838955711*^9}},ExpressionUUID->"af435d8e-82a6-479c-bc03-\
7c09457712b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.545769014944542`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.346907687034332`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838965412*^9}},ExpressionUUID->"1f31023c-5223-4586-8926-\
ea99496e040e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.070091027710566`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 
  3.723473212207821*^9}},ExpressionUUID->"2d23cd83-e1f1-4be4-9fbe-\
194b790f9357"],

Cell[BoxData["5.737230367003583`"], "Output",
 CellChangeTimes->{
  3.723473212841934*^9},ExpressionUUID->"b29fd203-df94-4a61-9587-\
961c1e9b6e4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 
  3.723476815977503*^9}},ExpressionUUID->"09c638f7-c2c0-4a18-94ed-\
eff57d4f78bb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VdsbB3CVSkicfQ5n2sdwJImiVPIr93tLypDpZsiUqUil3BSJlAZF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       "]]},
     Annotation[#, "Charting`Private`Tag$9534#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.698288144296239},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.698288144296239, 7.592619078173302}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9},ExpressionUUID->"62156ac1-95cc-442a-b801-\
b5d781bc34cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.698288005458721`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.405982726899727`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.7234768165311213`*^9},ExpressionUUID->"1b8dd0d6-f240-41c5-81ab-\
a8fb8a360c78"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,65,18,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476816554037*^9},ExpressionUUID->"aa33d62e-98c7-4568-884c-\
7316df0b50bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.225838698767644`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.445831530925862`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816561369*^9},ExpressionUUID->"f3aeb5a0-398d-4366-bf93-\
70eef97b9c5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.405982726899727`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 
  3.72347331768561*^9}},ExpressionUUID->"c9bf9a69-97be-4b95-8096-\
c7eed01a65c8"],

Cell[BoxData["6.099546097412553`"], "Output",
 CellChangeTimes->{
  3.723473318498571*^9},ExpressionUUID->"5b7ab012-bd59-4173-ab18-\
1780a373a981"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 
  3.723476794010154*^9}},ExpressionUUID->"854eb460-6cc6-4321-8dc8-\
dec7723bbd66"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VVsUAHDKFI+STOecew5uikJEkRetkFQaiBQq81CJJuSJikypFGlC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       "]]},
     Annotation[#, "Charting`Private`Tag$9472#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 6.699835825182308},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {6.699835825182308, 12.854424274121207`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432847313325*^9, 3.7234733500678167`*^9, 
  3.7234767945250874`*^9},ExpressionUUID->"d19d3026-c9ce-4019-a4ee-\
4ac6dc40f7f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.699835769506261`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.744297321024779`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432847313325*^9, 3.7234733500678167`*^9, 
  3.723476794540159*^9},ExpressionUUID->"f7cc1cd3-8a8c-4284-bede-\
1674d473123e"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,62,17,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9},ExpressionUUID->"71440600-bf5f-45d5-bbbd-\
a425438e3317"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.234442761651857`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.46577530834997`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432847313325*^9, 3.7234733500678167`*^9, 
  3.723476794570497*^9},ExpressionUUID->"58cf51fb-7770-4b37-bea3-\
0f52ac2c5f81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.744297321024779`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 
  3.723473367032284*^9}},ExpressionUUID->"409b8e1d-e567-407e-a2d2-\
d1ec9c4e09de"],

Cell[BoxData["6.44041185998826`"], "Output",
 CellChangeTimes->{
  3.723473367751626*^9},ExpressionUUID->"4b08eab8-ecb6-48ca-ad24-\
2ffa964a2be0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 
  3.7234767785468197`*^9}},ExpressionUUID->"2f3877f9-93dd-49f0-bfc7-\
699c1ea87f6e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c4lv0XAHCV0NawesZ9u2+jrGREeulkr4RssldEqUhJpF7UK5VIqaQy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       "]]},
     Annotation[#, "Charting`Private`Tag$9416#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 9.095316293458644},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {9.095316293458644, 20.4966681219363}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432862417041*^9, 3.723473386389103*^9, 
  3.723476779110016*^9},ExpressionUUID->"cc081466-2663-4028-af8c-\
f3d2e24e91a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.09531613544135`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.088268218609244`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432862417041*^9, 3.723473386389103*^9, 
  3.723476779124908*^9},ExpressionUUID->"9f02d468-286c-40a6-b60b-\
fc072bfa132c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.57665592624959`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.427804710969733`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432862417041*^9, 3.723473386389103*^9, 
  3.723476779132474*^9},ExpressionUUID->"5a132641-0b8f-4fcc-ad40-\
767bc57ca1dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.088268218609244`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 
  3.723473399447154*^9}},ExpressionUUID->"d5d70458-d3cd-4da1-9b58-\
0a828e1150ed"],

Cell[BoxData["6.771708006246124`"], "Output",
 CellChangeTimes->{
  3.723473399973048*^9},ExpressionUUID->"191e4faa-a1f8-4d79-b45f-\
f9902409f768"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 
  3.723476704311778*^9}},ExpressionUUID->"7d878dfa-03f4-452e-a5f3-\
eb8262a17ea9"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k81F0XAHAaRZ4a+77MHePpN2QnRcUJRUW2SIU8kVKhEkpKloQ2Saks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       "]]},
     Annotation[#, "Charting`Private`Tag$9352#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{7, 11.880367146073457`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{7, 10}, {11.880367146073457`, 12.64699633539363}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 
   3.723476704935459*^9}},ExpressionUUID->"2c5db87c-c2fa-46e5-b38a-\
ca5ba4a1a436"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,55,15,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
  3.7234766981237507`*^9, 
  3.723476704963266*^9}},ExpressionUUID->"7ac27073-41f3-42cf-be84-\
afa65bdfdd86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.880367144744001`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.446012311012492`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 
   3.723476704970724*^9}},ExpressionUUID->"3666dea8-e760-48f5-9bd8-\
da373ce37df6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,56,16,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
  3.7234766981237507`*^9, 
  3.723476704990591*^9}},ExpressionUUID->"4ddb3f46-300f-4581-a6ab-\
6296f5903b83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.258609300357866`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.33753370690725`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 
   3.723476704998185*^9}},ExpressionUUID->"d9309c87-58bc-4c3b-b057-\
028fcd9fe6e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.446012311012492`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 
  3.723473445646064*^9}},ExpressionUUID->"8678eade-6a1c-4194-a0b6-\
159f0367608a"],

Cell[BoxData["7.104987635821969`"], "Output",
 CellChangeTimes->{
  3.723473446358823*^9},ExpressionUUID->"fed0d4c6-0256-41ed-9826-\
c831e2da7540"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 
  3.72347666903307*^9}},ExpressionUUID->"b4852bc0-65c6-45e9-9c75-\
aeebf5407063"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV12kgVV0XAGBlSGRMEeHuexWJQyohZcksFBXKGKk+JCqFSvGmQiFlSJIx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       "]]},
     Annotation[#, "Charting`Private`Tag$9233#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.04610025503048},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {15.04610025503048, 15.316642483118603`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432916671767*^9, 3.7234330917015333`*^9, 
  3.7234734870991592`*^9, 
  3.723476670475189*^9},ExpressionUUID->"6a9cffa6-1ca6-4713-ac05-\
28cba7ab109e"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,49,12,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723473487115306*^9, 
  3.723476670507764*^9},ExpressionUUID->"b1d90510-6ff2-4e42-9504-\
5611c35b96c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.046100246147962`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.833244976708144`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432916671767*^9, 3.7234330917015333`*^9, 
  3.7234734870991592`*^9, 
  3.723476670515726*^9},ExpressionUUID->"e7ea6775-81a8-4873-800d-\
f4127a10ae91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.288219850912718`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.189345592627184`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432916671767*^9, 3.7234330917015333`*^9, 
  3.7234734870991592`*^9, 
  3.723476670523491*^9},ExpressionUUID->"dc788bc8-7d83-4ad7-9322-\
bfb558c9ee44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"d25b4638-c68d-4e03-8f94-\
829bfd8efd12"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"4cfa2df4-8188-4c6d-bf41-\
48eadea78686"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 
  3.7234766513302317`*^9}},ExpressionUUID->"a16af279-24c4-41b4-8e8d-\
d99c3d71276f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4lF0bAHBLtFlLkiUzZ2TL1oikeO9sSVqoLCVkS0kKyR4hEVKy7xJv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       "]]},
     Annotation[#, "Charting`Private`Tag$9175#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 18.578378012692347`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {18.578378012692347`, 19.23679969337686}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9},ExpressionUUID->"66b2de13-96f3-447f-b956-\
19e19ff02784"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.578378011689267`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.288928000673982`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.72347665192098*^9},ExpressionUUID->"6644e11d-d094-4867-aa34-\
a86dd063cb4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.676988594979083`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.949950898738342`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.7234766519286413`*^9},ExpressionUUID->"4ed9e322-a933-4373-8a02-\
f094bdb159b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"70b222c5-3deb-4bec-9672-\
069b611ded8d"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"177b1858-7083-4697-8f57-\
36a613c34dbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 
  3.723477660814356*^9}},ExpressionUUID->"0967ca06-6a19-443c-aaba-\
abfc290b12f7"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"cd3ef6a2-2572-4434-92a4-\
4c25a659c341"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"28a6c7e4-a3ab-4105-b6cb-\
523f0c032f94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"d4ed1693-aed0-4253-947c-\
fcfd7261b95b"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"b6ba405f-5b85-4a4d-956d-\
a846e29d77ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"a7c7313c-9413-41d0-ab3b-\
102f2f4c0ea0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["New Three-Body Parameter Set", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.723435345899441*^9, 
  3.723435359281645*^9}},ExpressionUUID->"8fcfbb2b-eea3-4a83-84c8-\
ed3ab75559cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "87.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
  3.723432617149646*^9, 3.72343267513414*^9}, {3.7234353716653852`*^9, 
  3.7234353736413927`*^9}},ExpressionUUID->"118a16e2-c966-4fec-93fa-\
8995a9f7f51e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"116.66666666666666`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Erf", "[", 
          RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
         RowBox[{"Erf", "[", 
          RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 
  3.723435375236679*^9},ExpressionUUID->"d613d719-7485-4df5-bb6f-\
b98436ad3e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723435381128875*^9, 
  3.7234353849853067`*^9}},ExpressionUUID->"6dcd88d5-f837-4cd1-b22f-\
d870f1b9c612"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4lN8XAPBRWULWWd5BtkmJRGT9pXvSYl9T9pBdIi20iKgsSUkLCiVr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       "]]},
     Annotation[#, "Charting`Private`Tag$4007#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 0.7897447182252867},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {0.7897447182252867, 1.0706608192889262`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723435385501977*^9},ExpressionUUID->"6aee5cda-0aaa-4713-8c64-\
5404288b945e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7897447086910181`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.166178030055538`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234327122204647`*^9, 3.7234327630559196`*^9}, 
   3.723435385514367*^9},ExpressionUUID->"3fb314e3-3a1f-46ed-ae9b-\
f16f2658871b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "3"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723437682236833*^9, 
  3.723437686195139*^9}},ExpressionUUID->"c4bf4c81-0af3-4ff3-ae45-\
07790e2d9da3"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8Fd8bB3ASiZK4M5eyX1skW4jKeaJkyVoRUpFdRWUpa0m2FkuSLLfl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       "]]},
     Annotation[#, "Charting`Private`Tag$4613#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 0.6663984870370221},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {0.6663984870370221, 1.0172687675458885`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343768782434*^9},ExpressionUUID->"dddb7e49-2a91-47fb-ae2b-d0e1e3c16a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6663984839286714`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "5.703906133293752`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723437687848789*^9},ExpressionUUID->"1f6270a2-fbea-4719-9c90-\
9c45652777c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.7897447086910181`", "/", "0.6663984839286714`"}]], "Input",
 CellChangeTimes->{{3.7234378105206213`*^9, 
  3.723437841072256*^9}},ExpressionUUID->"74b528b7-a02e-49d1-a53c-\
10b840489b6f"],

Cell[BoxData["1.1850937955848488`"], "Output",
 CellChangeTimes->{
  3.723437841731447*^9},ExpressionUUID->"ef483d05-fc9b-496a-8735-\
affdb371abc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.6663984839286714`", "*", 
  RowBox[{"4", "/", "100"}]}]], "Input",
 CellChangeTimes->{{3.7234378571107473`*^9, 
  3.7234378642058773`*^9}},ExpressionUUID->"80f441ba-04f7-408f-9421-\
127bb3dc17bf"],

Cell[BoxData["0.026655939357146857`"], "Output",
 CellChangeTimes->{{3.7234378597759857`*^9, 
  3.723437864977859*^9}},ExpressionUUID->"52b93cd5-74a8-4ae4-a7de-\
5246873e0517"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.72343539148035*^9, 
  3.723435394984557*^9}},ExpressionUUID->"ccde5d45-6336-4890-9b7a-\
c8e61e7d46d0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VOsbAPBRUZayzXKO7JObqEhCpd6HikjWrFGIEhJXUXGNKBchbSoV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       "]]},
     Annotation[#, "Charting`Private`Tag$4056#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.3676004327054692`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.3676004327054692`, 2.1184482716033193`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7234327824869823`*^9, 
  3.7234353956001673`*^9},ExpressionUUID->"1dc60689-1e55-4ed0-aca1-\
2023b7980859"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3676004315174364`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.252111837450056`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.7234327824869823`*^9, 
  3.7234353956122303`*^9},ExpressionUUID->"6a57be0e-bef4-42d8-9dbf-\
a3cd59930b74"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723435401576209*^9, 3.723435405327623*^9}, {3.723435482242384*^9, 
  3.7234354846303997`*^9}},ExpressionUUID->"1776a257-e37c-43b1-b12f-\
cfc02ee48918"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk8VG0UB3B3jDFJtma7Q7ZJKyVke1O/KFleWxJZCllaJLRICS2WUFKK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       "]]},
     Annotation[#, "Charting`Private`Tag$4157#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 2.17900383754636},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {2.17900383754636, 3.9090997787021227`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432793277162*^9, 3.723435405847754*^9, 
  3.7234354852431*^9},ExpressionUUID->"88b48433-8fb2-4a8e-ab2e-288a41df4695"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.179003820940663`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.419403143625501`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432793277162*^9, 3.723435405847754*^9, 
  3.7234354852558937`*^9},ExpressionUUID->"d1bc16c2-128b-4ce1-9ce4-\
3de7d40a0eb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.7234354887904997`*^9, 
  3.723435498071651*^9}},ExpressionUUID->"d984beea-a924-41e3-9de4-\
5ca5793f6487"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8Vc8bB3BKquO67uVu51z7pWQpokLhQ6WFkha7IktSUSlaJCSiJETS
RmX56WtpE0qW+JaEVLSJSqgQlVJ9W37TX/f1fp1z58w8M/M8Mxprg5f7jZGS
kpomLSX199eG9VRWSoqHUo8Hxt7fGbBrt41Lkebh/VuVdx8+MHgaxpHRGstD
5tmfsvveMNjcvUB6oSwPb6PPB91sYXCmovS/JBYPahnuiVG5DH4GHB1Wo3lo
1HFhzVzFoLTe4ZnVdB5e8dhJuEZDb++/hXt9efDScvLRThQhYkmHf0grD+N/
Vn/45CjAqNKphqmz+LDN2F23MIkH9cDi65WmfCzwTm/5eICHxdU1hfbmfITM
uyV9JpqHUxt7kwMt+GilfR+MC+Vhbv00t9y5fBR27eiV8eQhKbT2vcoyPqJW
hvX/q8fD5Kd9cvLr+bA/62pkd08JzqenL+3P5OO2rtepTpESPqQlck6e5IPd
omfNUlJCbOLbB/an+Zh/snmKpbwSroSfdi7K5mO2QmZVkbQSOO6U95Z8Pu5Z
ZV6rfa+Iu8LXIaNX+WA1byy5XKmIOcnJx8e28mGakX47318RGjHDb8TjBdjw
/Q3lUcdFxuRP9cUTBGi9/TP4WRUXnMbPuXMpAWr5w5THdS6kFEcDNsiT5yvd
nwdc4qLrzK+BCiUBPm0TXs3P4uLUdeqLq7oA9wf+ra/awwX9WWtchpkADZ59
LlbmXHDXumrzNhIXHRNOvsHB19xz7Q2bBNjD/mPDL+Ogo38wbm+wABEClWuy
VzjI3R79/v1WAe5Entny+QIHc+IvFNfsFCBIe/Db5xMcBJT8MguOE2CrVdOp
pHAObv7OXnr3rAC3a627JeBgw4n3YZFPBSjYn919MUsBXsY3DKY+F2BvQdk9
40wFODUmdj/vEMD3nYLO9VQF4D9Dh1kvBeDNSNd5FqsAnnvYpA+9AhStkBt1
2aSAG4xMm/uIANGlVX+cZiuAlakyfZaCEFeiNZstn7NRmLFsYHCeEAE164KU
dNmI7rhTHWErRJNlqZuxNhsu6tZpCguFeBmwysNZnQ2ZfCNLIzshEh4GpF8Q
sOF2TfHINkchRq+758aMZWN8+yPj/zzJ837KYvSFPLyVXHdPCBNiJG5uVXOa
PGY6tzoc3yHENo9L0puS5cE6sUhLd5cQJmNrFBUS5VGmad5kt0eI3fXGGatj
5MGeLlZL2ieEPt03ohsij+vLXtTyjwixctIr5TBHefAPe1OS/wnBC5U/0cyR
h0uIZnFbgRAeEogPs+Rx0qV7xYF/hJjQ7n7bcYI8NCV+pwaLhThlJT7e84cF
w7IAw7JSIVaLc55bDrGw+HWw05I6IQw7+vKvNrMQMTPibFiXEDpbh+TPHWGh
Rmy1QPeVEJEDZjO6D7EgIy010PFaiC9+0WaT41k42Bg1w6ZXiEtPDrZURLGQ
4bX/DmtQiMGx1kMKISxcSjj0IfuHEEt6koaCnVjo68w0v8cX4ZDB7MavaixQ
m8f89haK4Fvff79HmYWp0oE1oyIRomuOjDymWQiVmC2UKIvAY0UfrldiQTbg
8apdmiLcfV75rH48C9oflbboTBOhberh+a7DcvAZm5gXs1CE9JJHylW35BB7
dCSQWSyCVXLGNnaNHAq0PaaW2InwcKP/Ja+bcvi0QO/q86UiaMaveSpfLofo
Qw2101eJ8IR7NSehSA7ZfNnOl94iGHEtalmZcuiavJdnsVuE31K3EyaHyEGR
FdRxN5y0Fxdv1LFZDrbDHuddIkQYk6EZnBokh3/KzE22RYnA1evOnxgoh12L
vq64ECfC/67zBnnechBs2JRKHxXhbdPGoBwHOSwtclf8+g+JR8qQwfmppD8p
i5/tKxKhrk3meb6+HK6Gmp3llogwJ/fqcLGuHJSthNMNLouQ0bBiWf0kObxv
eeDoWy7Cf5ZJ5Sw1Mv6Pi5If1IugHVz7m8WRw00TU05xpwhwHNfS8JnCmorg
/NUvRZCWCGaOfKQghTywX4uwdP8rK41hCjZ2gi2bekTQSh412TdA4bb3SKve
gAhpf6JC/Xso3D9ckpr/nfTvjmZP/mMKr9/qCM/yaAhWsrmKNynsC/IqdhTQ
KHJ0Opd4g4LWyLEF0iIaM2VTz8tdp+D/R3aHl5hGyYnCQXYZhX5+zxNVTRpv
7AeDpl+iMGKTnXliGg2fj8cf9edSGH+KVk1bTEPSFZSskkLhQPPoo8n2NMrs
cr58O0KBkmo/WLGERuS3BUvbkyiwfVK+dy2jcfq18El6IgXeFLk2XWcaQYqD
+tPiKWhe/Xmw2odG6c5/265HUjjf+8xmhR+N327GI1f3UpgkKv/e40+jOjRw
5GIEhSm7t6+TC6RR8e1cWnE4BUPrDzZOm2n0XvKcXbODgmVT1/f+cBr2bfkC
iy0Uqn9XlkREkOcobFi5mcTT8OQ6biSNtMat9kHBFOanurTN3EfDOODhjdxN
FOxdW0ui4ml4qVO6BoEU3Hpq1wnTaVyxn2Kd5EMh9FdOm00xicfItfYsZxK/
+/c8RktoXI+JK3jlRGHVuc/dFy7R0BipD9UiNllk/YlXSiO9z/Zz8UoKH492
sPtu0HjBj3PudKSwUV9p4cG7NBbfepF/zJ6Cxx+zFqt7NIpHzvmP2lGwe+Dl
NNJEo+0oa4Irse6OIl/PVhq6Ry8Mayym8PbWoqhpT2h8/ZM24+4CCj7ukRUP
e2hEmapvC5lLYfnUPOsDfTTeaSQ8GrYh45duvjPnHY2P1D6ZzcTqeeLHOQM0
HhTNaA6xptD5qfRz2GcyfwMOvUesKDTXv9il/4VG34nOLGXiygyZMa++0lD4
OkOjwJLCScvlnMU/aOQcCwi6a0HilTCoryzN4H+2U2j1ORQWe/Ku3B/DwN94
3svy2RTMDGfP3i/DoN810WcVsaj9wKIP4xnYf393PNmcQpuGln81m4FTevF5
VTMKy8rdzvgqM9AtvqKXMJOCQ9cEPa4qg4DtL/aBeOm4a6WVagwyXZnQbzPI
/DkqNQskDMxP7NTaRLzwXePPO1MY+CQmJaw3obBAYdeB7XoM5qYI0vSJbWfo
8DQNGLglKRl9NKYwLypGb7chg+WlevReYtAWbgazGPypEh8qnE7Byqq/56kp
A0PvNJk9xJZ+x7fEmjOof8GSXUo85+KXA10WDHqi6s6MGFGY/fgc75AVg7KC
wRl3ic1/OWaZWjOILuldlk1suqjoWvI8BvHX1LkriWcFe8y1tGWg7eFwZRrx
zDSq5f0CBiFaU56wiE1e+ffOtWNQUFF1qtGQgvF4/tZhewbhdUEWhcTTDW79
OrmUwZL1ha5HiA13qvG/OjIoRN1Yd+JpZ5qyzq5gsMMiNcmGeGr9bn0Hcu5b
uL4rVY/YoH9K2X9O5P2UHAUBsT73ydx8FwYz6W7pMcR6s2JbVrqR/w+krR+a
Rtajp4m7tAeD1wk35ncST9n3urfQk4HsWKe0ZmKd/x3Z6raGgeInb+dq4skt
lr9lvcn3Yl4mXCae9GUg/vJaBo0hD6bmE2uLT/C9fBl4TTSzOU2sZb0om+XP
YIJYUJdGLFk3ql++jkE7a+Plw8SaiTllfusZfGuxUIgn1ri8Yp7iBgaS14fb
Y4jVn0rfv7mRgcpSnwnRxGp/it03BDEILag6F0msqr26T7iZwV7mf3l/rWLH
CqnbwiDfXlvp7/vKWyp+bw5h0LDLvOdve+JjAQkq2xnMCxxS/vs9plIguBvK
oDrQrvxvf+juuuzQHQxknJ3K//ZXNDHEQLKLwbZUkfLf8QinaZS37GYwUeHE
yzxiwaqWeeF7yLnbum/c33jwd++5r7OXQYLB+INVxLxsPY+2SAZXPcYFNxEr
3X7aFxVN5rd7oKSDWHEwLmRqDINDHg0Og8RcszcJcXEMuNYpWYpkvoYpsxnC
eAZvldteahPf70jsyk0g6zfPbYk58ZHIWSb/JpL1naOS70+8efmhzlVJDEwn
PjoaQeyg9epAzxGyP0ZvFhwjZt9JeCFzlMHDQh2HJuIPx7vijqYxKEmSdLwj
btpgMl3rGINJ0+ySxpP1ekihM3ZuJoMMfRU/W2LK2cgwOovEp6yhvJX4vU7s
M+5ZBj9ctX1GiRt+PIvJPsdAf6BEX5XspwOnY55Wk3uKVoeXSjDx+N7H0X/+
YXBv2Q4vVbI/e6/pGyQVMVCenPPVnvjf+KjHqiUMKrtU8sKJYw309C0vM/ht
NGFlF7HM9oi28HIGNqaBDRfJ/n9j+3Av6zqDB0tPqbwjviXS0T15g0FS6rJY
DZI/om+0RlyvYqA24pKSRiwto63zo57B3YlDkX/z0e+Uxl1hDxic+8eZzjMl
+dNXXXv8IwYuzmZeQ8SVM7e3pLeR/bvCrsSU5LPwZ6papU8YTFc2W99M/J/G
1qaRTrK+DDp1ZUk+/FYiUt/az+Dgj8QVuSSfztcqzZQMkv0R/tVHluTblGMr
+G3knrd6ytoz64gNIg5Tpp8YbJBvSzUg+XmtncyXX99I/0Nt3G+Dwr2eoYZ4
WTHsjpzINZpH1qdr4rzZE8SYGrdC+jyx/z3dqoGJYnCOHt4pnE/Gd9nvioO8
GF/iLaukbUn+iXx+ms8To2jVtgPdpL5kMbdDsjXEsPQ3cn9O6tFgou+H5RIx
mk/f0ltD6pe59Jj1MtpiRBq1st4Qt/XNWb1OR4y5sfq/hpeQ+b96aaHBNDG8
9LIihcsobHM4rVI+R4xbZ9u900l9XBSz/fZ9ZzGGjbLUnFaTenuu3MvPVQzN
T52RQ8Tna399/+4mxiTXsRXxa8h5STpWX7JajNz9yRervSiU7UlP3u4rxmvD
N+dNSb2eFHbNndkihsvi7YJlAWT+A78P+SSIYVPtJUuHkPOBwx7R6A0xzJKn
aH1OIPWXQ0UX3hRDtKOxr/kghdH76f0+1eT9neYRFw6RfLm85Ob9W2KkT2xW
X3eY1L+V3b4Fd8V40y+j+zaZwg7XRRc9n4ixJq72Guc4yb8+/MV1n0k8jo83
GM2jkB1auDtZVxnp/LfM19sUAr0vSRmkK6MgZmmXA1sOrvPWTjvyQxmBF7VO
bnaWw6Vo883r1qnA6K5tjF6hHIzKK91km1QgdPi24JU0C8cu89flGqrCcLMy
Y+DCwrqJ6fsrTqpi4SNJpUsZC57ONUvSpdUw9GvGiRNK8qiU4uv0Bqkhgf4T
6xgmj3FBFlqznqmh/VRJ1sKn8qhYP6Fnspo6ePQbL10TNiYtlrUOWqUOfZ+a
1RfS2MjJfbpFdEAdz2LXKtgPsSHyO2Z8q1wdj079UE6YT+6Hjut/5w2po3hm
1Lix2QrYXc45PayhgdUfgiZOGlHABod7tiEuGli+9tyPh9ocBHl71rke1IBg
TkaR1xIOfNuePEClBoKz6u93buVAISzgvfdnDfhZ8hzYmRw0HW1q79XWhNdb
eymTSg7w0vZejocm9r1+G1/6ioO8xILlfimayBo0d/s0lguNa92FB+o0Ybd8
K2uzJhfL2EaKvT80YV67O3zQmouUVyvs8gwkmB9WMq7Dk4s7Am/++jUSBHwt
0nsVxsXlndFvfdMkaKtId8lM4eKiy84jdbclMBEHQLuAi5k1UyJy7khwr9HG
7SBxxZRnG2IbJKjeVeP6kbjuh/mChY0SHPO8PLHyAhftJ3/+amyWgK2fY7Ci
kIufL/dueNgmgerWc3G7SrikDsfaviY38y2n7VKvlnLR1DrT5NYbCcKFT/1E
17hYbt6ncb5HAv89y1R3E7vLLfzl1yfBMxlZa5RxEVQ48cq796S9V3eXNJRz
cfTjIY2PHyXIdb0a236DC9rNQuHBJ9Lel6GyWZVcnK4d/HnpswQJ/5i2ZhDn
pS59su2LBI9Tfl12u0nGM4OT9O2bBBGhaTYvqriwPF0d/vS7BPtVonIsqrm4
JbslsOKHBH1WiR9OEd973Do//KcEF0w4xqtruHBEtLHnLwlG8g5OvUncnj9d
w/I3id8TQ45qLRdu3G622h8JCoRjnuwh7tqZ+vMPsUO5dOwL4v8D4kyf6w==

       "]]},
     Annotation[#, "Charting`Private`Tag$4260#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.273194579397848},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.273194579397848, 6.743534860338675}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.7234354924767036`*^9, 
   3.7234354987059298`*^9}},ExpressionUUID->"b0398a46-8f87-4392-9feb-\
870be98f321a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.2731942584753932`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.608630849884781`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.7234354924767036`*^9, 
   3.723435498718639*^9}},ExpressionUUID->"b6624ecb-7c3a-4754-aa07-\
072a8c143faf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723435505188911*^9, 
  3.723435507845645*^9}},ExpressionUUID->"32f8e601-ed3d-4d67-ac7a-\
9fc18b234ff8"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VdsbB3DKpSi0z7TP3kfhVKRkvIXCV6UUIW6FJvNMlzJLXU0kFSpu
oUGlQZF+VEIqUoaSUkjpIkpSGUvkt/rrPJ/nPGvvtd691vu+S8V1q53HBAkJ
CWVJCYnfv2rGnnfy1/PwIkTT7fXgDKzP1LX+dIIH7/Gu2q1m06Gy52sHK8OH
trvWq3m9LNLU+ipyJ/FxyPBKlUknC8Xq/gtLZflYXW/7a+1bFhLUsLffVD4m
DBYxR5+waD011lPE4SMotarROpdFxh3ZQUdlPgYGbw7cCWIh7J/5R5ohHxbH
Jtm6jDCY5uo4i+vPR0rPsM8ShsHQhayXjwP4uNPavnecYtDy6fP+nVv5yB2u
mXhfjsGFkNju7mA+jK98pNePCbE4/kruvQg+Fr0Ytrn3TgjvvDHDrfv5cE7N
1E+5KETprzPWVWf56P7jpLVgsRB+J7vDdjXx4dpWIhoJouGsV6w5/zUfH+4c
auX401hXndj+uoWPKVdURLqeNPBT22bhOz4cuWrfo5xocDeEze7t5CN2mW7/
sqU0ihmphg0DfEQGcQsv8WhMOaGku1BBAPPRN3dzSgS4mmbb83mZAPv0JfoU
GAFiWx6VxSwX4FdBz6/9PAEclM2OKVgIUJAa5zNxmgBSF3VMdCwFOLoi1FZq
kgBON6kj29cI0GcwqDN/iA+Zly/0fm4SYP+ukRzl53y4cByjJoUJsNLv0/i2
w3zwDrnIii8J0HGg9WfwND4ctqnmNlwWICnCtMWNfKd0h3b7uBwBEqz/03KY
zIeq2CPjc64AvdnX1S0lyXe/5a19q1AA+/gFak7feFjVtnXd6nIBqnWVkph6
HmIWxJwNayXPLxxWEhznoevtCaMasu5DpoFtyWo8yP494ZeLgMb9ey884mby
MF/S994wTYOih3buUuEhVGxoIRbRmOSRFhzO8iDt/WptpCqNCWNP1fcr8DDr
GydIXYvGAR311OnfuXCbmJi9x4LGzM7QlLnVXLSq7eQaR9FYNT9vblA4F9SU
wJaqaBoGnSOnp4ZysfzrxnMOMTRia0xNc7ZxkXPLSH/7PzRctT9++xLIReTK
Ifsr+2lcGdeTT/Lggu8XkCI8SiMuNIw2tOfC+toGaiiHxmvqgRmtzUVs8qrm
3ddoMD77E4c1uSgINTw7LY+G75aBlsa5XIhMBbqaN2icjDGPPaPGRffT+jXu
t2mkStpVrprBxb5vK5PqK2gItJ3NRuW5KNU3UMx9S8PKdJ358y8cbCnaenHz
OxoblGyGKj9zIIFsyLeRfWkg9ab0EwdLLPlBAe9p1E1YvPxGFweVLgPP5vbQ
eFlr6FrYykHdobyUiz9olOekH5tZx0HbB3XBWa4Q257/dzs1n4Pdgc65a/hC
BDc4JNflcTBzIHWFJC2E0bZboXK5HHiOS4c7s0I8lFDbvP8KB5947xunqwpB
vcnck3qOg4ElZ06c1BJC/5yGkE7lQCZDOP3YKiFuiagnSTs4iHsy/ELNSoii
U9494mgOZCVeJhStFuKw3EjezUgO5N2Sf7TaClGm9lO9I4wD7hy5Bo31QlTX
1922DeZAtWA0ocxNCB0rg4QwLw5Malt/fIoWwv5Mrc+gHQdlv0ryYmKE2Pm6
LKZoDYmHdrrXtF1C5PutEP1jy4F5ikPDgt1C+K6N+ExZc2Dl+Czvn3ghrp8M
eWqxkgOn9/e9BMeFcG+Lqh415SB07HzDklwhDgq743bOJ+uvq9k4nCdEn4vd
8U2aHKzN6m+/ki/EEnPYGs/jQH+lWR+3UAhnnmeFpAYH3462yHcVC1H4Si41
cxYH/vM4FglVQgRpLfk0W4kDtw27ip6/J/Gj1Ci/qRzYzc82i+sSIlSCvRQ9
hcxf8smjxR9JXqKjqw/LcaCczb4630PiJR9/rWgyB2/7CvvD+oVIXChVrypN
5n/g8zyRJIN9IZL5i8Yp2N52OuUuYmDV/kQ+vo+CTeukudOmM2g1Sr9U+42C
9R83C0tmMHh6/nEWh9hqDecJX8yARDI/6wsFi4/Vo4/mMEiwSVN90UMBQmMn
zYUMYuvd94d0UTA1/fS+yYCBy88ruU87KZh4/Bu0z4iBfGf4nLnEi68PxrUa
M5AbM5bv7KBgsPLazaRlDIr+rNjj10ZBO2IGb2gNg3OKtT7/e0NB61Tt6bP2
DKrqgszFxPMroubZrGWg3mvokdJCYd60xqUXHcj6Ln4KCHtNQf3SkWCnLQzs
jfoOWjdRUG6SrCv1Z5BU02Np0EBhmmHHgf37GTjVP1s4UEvhq6zhn4J4Bo/5
J9WSiOtaElsvHGCQfMWE1SI+smuh/sNEUkdU0uQCayjIPzrwRuoog7RTxuPD
VRRk1+tox54m46uzLy56RKFbfV/ztLMMuoZUD36opPB4pHnPmSwG55Mv+xwn
jsvc01R2gcGutFDFwYcUZDpfxY7nEB9YOFpSQUEqJKYh+jaDMZUplTseUOhY
/nznlDsMbAuuTzQifkCra6QXM4jTe689fJ9CbPGzmDt3SXx7TjttJ5aUmqU+
UsEg46P664h7FN41RNTHVzIQr/uRYExclv0kWviYjPcoUJ9AvMsy/JlBDYnn
53PiQ2UUfiVXR4bVMwj610Xh+l0Kb92VZ8m8YOD3R6JCNHHJgpCnxxtIPAu5
wyuIo5unzyxsZDCrciiirZTCT5Xg2oG3DJb2LjdVJW7ufxi25x2DvMoU34ES
CkUVrCq3jcEctbLwSuJIn4pQvfcMXh6KWfQ38fc8Wjn4E4PvJzmWNcUUzGcW
nhB/ZvBw2VXTs8TJqfa8hl4GRxW6DSOINWMOyRr0MRgcjl2sQRz5be7ej/0M
BqSilkoRP3J/PH5ikEHdNOvVrXcouFpKDY59Z9Brdc8zjTi39MzWXNJHaMdK
hIQSj+qYdjuPMvCvcNi9ljiVjmx9MM5gSsnxDD5xzfsvj+OlWUiWaxacK6Ig
dExctmgSixA5+voBYs8ajbs9k1k0N1zKDiKWvOHxP5upLKS3ULFLiK1nT9SS
VGAhsyzJfR5x+r+nL+UrsnD9LmMqIF6w63Umj8ui3ECn6cttCrv7w4WVPBZ7
PxxKfUNc58k/Gi5gIXvNyLKGeHrzDXkNIYtLkxL67xD7rV4T/5phsfjly8M5
xLfKeicmilgssQ+ZkUksrX8wxmQ6ix5h6ZkjxKeZym1nVFjoVFyLCif+nOje
aycmfdn/ZOoDiI0kJ/hIzWLBkQyg3Ynjtp9qL5jN4gtjYL2BuKFr8WYvdRbr
a+8H2xOrbmhupDVY1MFrrxXx30/C7Kvmslg+snPvcuISM96TKE0Wya+9gs2I
ZQvyLTS1WKxVjbQ0Jl6vbvvgrTYLZ29K0Yj43MnPxkd0WRhlHby7kLhPPuGW
mT4Lj5nmjguITWPV9fr/ZLE9La3lT+KDgxVXzy1kESXTYfH7/2ZvN/V1hizi
X+zJ+D1erUUiS2YRmU9JY5Mh8XabTKXbi1nkNRuPLSa+d39Rmq8Ji5hTlMzv
+ckvaKJEYCFuKhgyJ954KTSx1ozFj2v7qi2JL4m4k3YuZbH6bMceO+Khw9dj
tc1ZmB3SUnUiXjbRZuy/5Szo7MqzrsRJoT1hKRYspkZNlfYnfvsxvm/ZKhbt
X10sQ4nnbVILGLIk+8lidvA/xBF15V3Zq8n8meKIROKHS11dHW1IH+2w1+UE
MffmeIvsGhaUZYf6RWIXjYz1xXYsdI8telpIfC3DqD7gLxZq2r32D4lX7gmp
rFvP4uJQ32AXcWjWbWcPRxbrxuxffv8d7/tjP344sdjR/FeoLNmPEpL75ok3
s6hQMO7XIp6vXFVxcwsLkzj1p0uJN5rKb7FyYfFAUOztQHxrx/GkEHeyvw93
1u8m7kxv1pD1ZHEia/fZE8Tc4unlmV4sFOY0aOYTbx25MFTpy+LjlXMh7cSz
w25uYEifr1YVUGxNzttfx38OXAtm4f985kY/4tgC00NLt7NYpFFwI474bX9l
mX8Yi9mD4XEVxMf+bpx1dwcL7U3Gd1aQ8y/l++OL2wEWl9dMaQkg+UU33jj+
ewKLf3JSyo4RO1/8RzUxkYXTs4C1pcTFnZPXFh5h8djL7NA0kr+2uTFFk1JZ
+D3drVVG3LZx0Z6rWSQec7WqjEm+VIzeqbTkPHn/hr7ov4lNTj4ofHmBxdiL
u41ZxCeaLD+OX2JRU58bP4Xk2zXrNlrb5bGoNfQvf/87H9vsoIeLWWS2bDC6
SfL7RkXZ2KulLIJl9X1/EA/XHf/kVsZiyE3fYXE5ib9dXmndAxbFipH+5cTp
f7W7X65i0TblvucbUj/CHVde39TIQnD5kLouqUfabrxV5f3kvEeGi91IPasR
n70ROchiRa/W1GJir475SjrD5DwmTTrHe0Ih08Pia8YIi77Diq+qiKd4Rx0P
kxTBs0lnmXEdhQ/+/7VpKIiQLun82Ow5hTOhV6OSNETgTDkx8SGpt1YH7n00
nSdC39uYNJ1mks8zGtb3aoqQ8uFXeQaxdcWYnqWOCAP8Ce2/6/UIx7pHykCE
ieY7ZuuR+v7X9d6N4eYidHRs9Kp4R/JVj5bJFmcRnEaCS9d+oODrki+heVyE
BA27kak/yHlTDkgsTRXB9b+Q2GTi2HdqjO2/IkjvkQ8TjFD4d0uG3rZ0ETJ0
Hc6p/iT1YFOc5+2zInQr+UqbjJH95rS5xjxXhDbNn2fiJEn/ayebtvmRCFvU
5OT8ZDlwXOaqdWREhK8OgbX2pD/LjzX628tLCYohr/hDqzjQuV3iJF2rhHnM
5WsOpF9NvcHzuqA9Hav8Gssdcjjwmnx8b1H6dEisV9qc/Z6DTevvrT4uOQNu
CT82mytxUSLBU+8MnIEJr0/nztnAxR+BxjMXNs9AjpZEaW8aF0U+k96rzVAG
d+HQmeF6LmavkjYLXKsM9eXOW7un8XD+QlMQHaeMKqepjuuseKA9UvUe3FZG
79K7Sybs5QFrfH5lf1GGElZ2H7nHQ9RtxcyvKiro2u9tOPKdBz+bmuXbHFRw
Jkpt5SU9PgJdNpU7JqhA9wX9RdKHD/eGxnqUqMDfMVi34SQfCmHe3S79KmgR
VLj++YyP2qO1LztnqaLqlrPmakkB8G55zfmNqmiTmZkUoSdAduJlO49kVSTL
Uba3XAVQudl+Na5cFauz+B+GDgpgK69DdY6oQn7b5s33bwmQ/J+9ZbamGMN5
OjZl5J74iO/C89kixh92N77rSdG4ERH7wf2YGL8UrTMezqFx3SHiSHmlGJMt
30SOr6Kx4N6cmPOPxPgrPa/+sCWNojnNfvseixG1JFFG2Yrcc0aMVlhUizE9
z3cSVpN7UProWPUTMRZu/uIZY0Nj9N1Ov+cNYkRWfUkbsKdh4bNveVu7GKUd
ma0PN9KofbZA/0GHGA/Gr7TYbaJhZ9Slcu69GIZHpG++Jd4gZzHm0SWG1VjO
xKHNNAKvTv7fx24xOE/GRlVdaBz9dlDl2zcxXjpcDgr1oCF0Mlao7xNDe2fG
MglPGpn3P4/m94uxPWTCYDxxdop14/ZBMbzZub3pXmQ9fyoe/v5djOuZBkvu
+dAwySyLbvohxr8Hf0qs8qXxQDrIt2hEjKUTlmbUE9e8emYePSqGw0/vwHY/
GmsQq7dpTIzTxlZZfv5k/Rd1VUx+iaG6t6Sgn9hpWrv8jHEx7ujfPR8VQKM1
ImV0nDg/z37bxEAa/wc4r5GU
       "]]},
     Annotation[#, "Charting`Private`Tag$4309#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.680869528592769},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.680869528592769, 7.990094709062266}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432847313325*^9, 
  3.723435508404489*^9},ExpressionUUID->"400668a0-93e2-44ec-b769-\
b0e8372d591f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.680869526502878`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.802742926314608`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432847313325*^9, 
  3.723435508417572*^9},ExpressionUUID->"8040634f-2954-4604-aee4-\
35afc203a6bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723435513975355*^9, 
  3.7234355170853167`*^9}},ExpressionUUID->"e6014c60-f483-4ac2-9e54-\
bde903e456ef"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c81d8fB3AkoTLiuvczLpfbEGl/KaRXlCTZUkjJbhjfFJWVlCSlQpOm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       "]]},
     Annotation[#, "Charting`Private`Tag$4359#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 6.421660934792958},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {6.421660934792958, 10.680571692691492`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432862417041*^9, 
  3.7234355177219267`*^9},ExpressionUUID->"9bbbde36-0c30-43a6-be72-\
26e7da9805fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.42166084191304`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.996065015369729`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432862417041*^9, 
  3.7234355177351427`*^9},ExpressionUUID->"7a85aac4-aa73-4ce9-9fde-\
71961a3014e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723435521949625*^9, 
  3.72343552482894*^9}},ExpressionUUID->"9cc5ef77-1704-4445-9d08-\
38e12295bb59"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VesXB3BKlMqU4Qz7YJ99DJlKpJtK366SJLPMEkol1FVpcGlQmYdE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       "]]},
     Annotation[#, "Charting`Private`Tag$4409#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 8.508192889824342},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {8.508192889824342, 15.630399725501537`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.723432907779194*^9, 
  3.72343552535642*^9},ExpressionUUID->"2bb01491-0361-4eeb-898e-b40d5d092ce7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.508192817046735`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.186772942620644`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.723432907779194*^9, 
  3.723435525369598*^9},ExpressionUUID->"18e41647-f81d-4362-a716-\
7b9900af3e08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.7234355301012983`*^9, 
  3.723435538551013*^9}},ExpressionUUID->"715fc399-0863-4d30-ba68-\
a5f13a128d67"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VG0UB3CSNmUpvMzcO2GaOzOyFNlVv1AUbciWshR5s7ySSosiiiQh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       "]]},
     Annotation[#, "Charting`Private`Tag$4510#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 10.948412258808892`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {10.948412258808892`, 14.974284171114503`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, {3.723435533578824*^9, 
   3.723435538886489*^9}},ExpressionUUID->"8ab69e19-2cb5-474a-a586-\
98bcfbc0cfcd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.948412144131874`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.374531233574552`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, {3.723435533578824*^9, 
   3.7234355388987093`*^9}},ExpressionUUID->"cc019627-befe-4e6c-9fe9-\
49ac86f78219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"116.66666666666666`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Erf", "[", 
              RowBox[{"0.33`", " ", "b"}], "]"}], "+", 
             RowBox[{"Erf", "[", 
              RowBox[{"0.83`", " ", "b"}], "]"}]}], ")"}]}], "b"]}], 
        ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723435545891773*^9, 
  3.723435553218886*^9}},ExpressionUUID->"747a363f-639e-48d7-b514-\
602c572a5f31"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VGsYB3BSQrIrZuacwVSWM2Ps2dIvVFqUpBstROW6hYQkWRI3QiUt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       "]]},
     Annotation[#, "Charting`Private`Tag$4561#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 13.747000636653283`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {13.747000636653283`, 17.95710664743384}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 
   3.723435554350492*^9},ExpressionUUID->"af31f41c-e8dc-41a7-8df9-\
ab076c704b85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.747000635279496`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.55963386867143`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 
   3.723435554358526*^9},ExpressionUUID->"951e4665-04e2-4a6b-8716-\
db917d3ffcff"]
}, Open  ]]
}, Closed]]
},
Evaluator->"Singlet",
WindowSize->{1440, 775},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 82, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 3177, 96, 77, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[5590, 180, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[5770, 186, 1258, 38, 79, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[7031, 226, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7415, 241, 223, 4, 69, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[7663, 249, 1792, 50, 52, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[9458, 301, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[10042, 323, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10282, 332, 225, 4, 69, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[10532, 340, 2308, 64, 73, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[12843, 406, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13242, 423, 368, 6, 69, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[13613, 431, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[14081, 449, 2894, 82, 196, "Input",ExpressionUUID->"ceb85483-a103-46aa-aa82-83cca3e1c138"],
Cell[16978, 533, 432, 10, 24, "Message",ExpressionUUID->"98bc9ac3-56e5-4fae-ab7c-b5a5985d3775"],
Cell[17413, 545, 432, 10, 24, "Message",ExpressionUUID->"81930f87-f3f6-4c6c-a351-3d320aa424ce"],
Cell[17848, 557, 432, 10, 24, "Message",ExpressionUUID->"0ae8a131-3515-4229-b8d0-15d882cb2675"],
Cell[18283, 569, 405, 9, 24, "Message",ExpressionUUID->"d6daffc8-244c-4beb-9a08-630ea74e18da"]
}, Open  ]],
Cell[18703, 581, 2421, 71, 122, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21161, 657, 150, 3, 69, "Chapter",ExpressionUUID->"1225d7b1-e6ab-4d45-9221-bc9a9774639e"],
Cell[21314, 662, 198, 5, 30, "Input",ExpressionUUID->"adfdb3e0-6c10-4319-8d64-1000e502e5bf"],
Cell[21515, 669, 239, 6, 30, "Input",ExpressionUUID->"650af2ee-cd16-4e95-9f8d-e40aa99dfd9f"],
Cell[CellGroupData[{
Cell[21779, 679, 561, 18, 57, "Input",ExpressionUUID->"72aca3c6-9697-4866-ba20-164517bb5d4a"],
Cell[22343, 699, 343, 11, 34, "Output",ExpressionUUID->"c3bb4525-28bf-4f5b-8803-1dc4f62e3906"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22723, 715, 391, 11, 30, "Input",ExpressionUUID->"5d1374bf-ac8a-49d3-bcba-dc249526f9f8"],
Cell[23117, 728, 869, 26, 54, "Output",ExpressionUUID->"94ec0a03-4b81-4fa3-aaf5-f8e90d46ba0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24023, 759, 367, 11, 30, "Input",ExpressionUUID->"67a0758e-c3c8-466f-bb60-89c6838cc4c1"],
Cell[24393, 772, 967, 26, 54, "Output",ExpressionUUID->"be2662f3-2d97-41ce-914e-1bce29b145a0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25409, 804, 150, 3, 58, "Chapter",ExpressionUUID->"0dbfdef7-4c12-4186-a83d-77a33320a5e6"],
Cell[25562, 809, 196, 5, 30, "Input",ExpressionUUID->"4b307536-9d44-42e7-ae23-df73d8db7691"],
Cell[25761, 816, 238, 6, 30, "Input",ExpressionUUID->"23a5dee6-5e8d-4b87-979a-5b356ff80c88"],
Cell[CellGroupData[{
Cell[26024, 826, 586, 18, 57, "Input",ExpressionUUID->"64838ba0-b80c-408a-8db4-cd88c9b5d968"],
Cell[26613, 846, 339, 10, 34, "Output",ExpressionUUID->"f81c56bc-f6d0-4108-b8e0-62ca81fc2f9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26989, 861, 388, 11, 30, "Input",ExpressionUUID->"8a788470-5ffa-4e3c-8533-7b6bdd636f5e"],
Cell[27380, 874, 874, 26, 54, "Output",ExpressionUUID->"67e54f1a-7647-4041-a7f2-7658453f38b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28291, 905, 367, 11, 30, "Input",ExpressionUUID->"30c66db7-f718-47b0-b76c-811707ad45f7"],
Cell[28661, 918, 979, 27, 54, "Output",ExpressionUUID->"e9a9a0b6-5c7f-43da-905b-895c1b66c70f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29689, 951, 151, 3, 58, "Chapter",ExpressionUUID->"81c157eb-d3fe-4cfd-82d3-53f411c6b26e"],
Cell[29843, 956, 196, 5, 30, "Input",ExpressionUUID->"c3e47b13-ab24-4af6-b30b-d25ac953dac6"],
Cell[30042, 963, 288, 7, 30, "Input",ExpressionUUID->"b66ae608-7b97-452d-a77d-bceb06459e7d"],
Cell[CellGroupData[{
Cell[30355, 974, 490, 16, 57, "Input",ExpressionUUID->"f549499d-ddf7-49dc-8e1c-603f3244ae18"],
Cell[30848, 992, 345, 11, 34, "Output",ExpressionUUID->"cd4c0cee-4cf9-4661-9fa9-4e5b59582185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31230, 1008, 391, 11, 30, "Input",ExpressionUUID->"dfe33bf5-3e00-4cf2-8178-c6a7d5d84e13"],
Cell[31624, 1021, 873, 26, 54, "Output",ExpressionUUID->"3e9b835a-b2b6-4594-962f-cbf22dfd7d07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32534, 1052, 367, 11, 30, "Input",ExpressionUUID->"dbcfb280-47c8-45c3-bc92-0746cfdc2583"],
Cell[32904, 1065, 967, 27, 54, "Output",ExpressionUUID->"d35b56f4-174f-4047-8049-e0d61b4f3a12"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[33920, 1098, 244, 4, 58, "Chapter",ExpressionUUID->"165bc750-8039-409c-8fc1-6fede5267574"],
Cell[34167, 1104, 196, 5, 30, "Input",ExpressionUUID->"a28fbf0b-fed6-4a7c-a169-e9e33aa20326"],
Cell[34366, 1111, 389, 8, 30, "Input",ExpressionUUID->"54213752-7877-4612-ba54-9cfcf0cea6c3"],
Cell[CellGroupData[{
Cell[34780, 1123, 490, 16, 57, "Input",ExpressionUUID->"db279aae-5a1b-4424-b2c8-5485f556b496"],
Cell[35273, 1141, 390, 11, 34, "Output",ExpressionUUID->"e43ed748-31fe-4fdb-9ad7-bbe16744361b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35700, 1157, 488, 12, 30, "Input",ExpressionUUID->"952e3a00-0bf2-48c8-ae3b-62982b22f2cc"],
Cell[36191, 1171, 936, 25, 54, "Output",ExpressionUUID->"6c88b3cf-6e0c-4c85-ad53-61e6179689bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37164, 1201, 415, 12, 30, "Input",ExpressionUUID->"47dfc9ec-220b-4f59-b3b2-9889d2aff473"],
Cell[37582, 1215, 1001, 26, 54, "Output",ExpressionUUID->"53ad939d-d5a9-4497-9eab-c1d5aa8f0e49"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38632, 1247, 292, 5, 58, "Chapter",ExpressionUUID->"e6bd3c66-5830-4cb1-aad1-8722a694dcce"],
Cell[38927, 1254, 196, 5, 30, "Input",ExpressionUUID->"e8c6bd68-9ace-41df-b9b6-d541ce11a763"],
Cell[39126, 1261, 438, 9, 30, "Input",ExpressionUUID->"39c5d5e7-989f-4c69-966f-2680949f7378"],
Cell[CellGroupData[{
Cell[39589, 1274, 490, 16, 57, "Input",ExpressionUUID->"a59c1d29-2807-4831-b9ba-b013ecbf7488"],
Cell[40082, 1292, 415, 12, 34, "Output",ExpressionUUID->"e72ee561-65c9-4f62-be70-12a23ef3d308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40534, 1309, 539, 13, 30, "Input",ExpressionUUID->"5583baaa-ce36-4805-a147-f6f8cb2abd0c"],
Cell[41076, 1324, 935, 24, 54, "Output",ExpressionUUID->"aaaecae2-f946-42a6-be70-df8e7e934652"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42048, 1353, 463, 12, 30, "Input",ExpressionUUID->"31b7bf04-8ded-49c1-b4e8-db15cf065e46"],
Cell[42514, 1367, 993, 27, 54, "Output",ExpressionUUID->"e890ae07-1861-4be3-a25c-73eb63c78e8e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[43556, 1400, 339, 6, 58, "Chapter",ExpressionUUID->"11de95e8-b5fe-4994-8f34-a9505d670d8d"],
Cell[43898, 1408, 196, 5, 30, "Input",ExpressionUUID->"75c69d63-9217-45f2-9937-a1d2c22c14a4"],
Cell[44097, 1415, 484, 9, 30, "Input",ExpressionUUID->"daa1a869-dda8-43ca-ad09-f7aed35c131c"],
Cell[CellGroupData[{
Cell[44606, 1428, 490, 16, 57, "Input",ExpressionUUID->"92ae6d20-9ba3-4195-8bd9-14752d404c9c"],
Cell[45099, 1446, 439, 12, 34, "Output",ExpressionUUID->"d49af029-7927-4dcc-ad96-1d585a5d7d2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45575, 1463, 587, 13, 30, "Input",ExpressionUUID->"f0ae992e-f78c-4cb8-819a-23f0247cb63e"],
Cell[46165, 1478, 948, 25, 54, "Output",ExpressionUUID->"3eab6d4e-3b3e-4855-9e84-5f89c8b473c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47150, 1508, 517, 13, 30, "Input",ExpressionUUID->"5e551d2d-3081-442a-8e2b-1a7e5e9529a9"],
Cell[47670, 1523, 988, 27, 54, "Output",ExpressionUUID->"8bab2202-8233-47e8-b221-3e38094e8d91"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48707, 1556, 386, 6, 58, "Chapter",ExpressionUUID->"d248fd32-43d8-4cb5-b650-8fe441fe0f18"],
Cell[49096, 1564, 196, 5, 30, "Input",ExpressionUUID->"8dd14342-821f-4432-a24d-4c3544103361"],
Cell[49295, 1571, 533, 10, 30, "Input",ExpressionUUID->"7e1caf96-1cdc-46d1-b6fe-c6cc66155210"],
Cell[CellGroupData[{
Cell[49853, 1585, 490, 16, 57, "Input",ExpressionUUID->"a7fece7e-9a62-4c42-accf-91275c6bc3ee"],
Cell[50346, 1603, 464, 12, 34, "Output",ExpressionUUID->"24fabe20-1a70-4aff-a715-88ebd3d708f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50847, 1620, 638, 14, 30, "Input",ExpressionUUID->"dd2591aa-8e13-4665-b38f-9167a18943c2"],
Cell[51488, 1636, 932, 24, 54, "Output",ExpressionUUID->"90820c27-e990-4f58-b128-2a690ac0af1a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52457, 1665, 539, 13, 30, "Input",ExpressionUUID->"27aa87f2-542d-4d51-b076-132de8e98279"],
Cell[52999, 1680, 973, 27, 54, "Output",ExpressionUUID->"5e94d497-e809-4d8e-939a-00d15513f70b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54021, 1713, 199, 4, 58, "Chapter",ExpressionUUID->"f6459897-35d8-4be0-8956-86eba17724a1"],
Cell[54223, 1719, 196, 5, 30, "Input",ExpressionUUID->"69b4f505-175c-408b-99b5-3fc4835b99fd"],
Cell[54422, 1726, 337, 7, 30, "Input",ExpressionUUID->"5d9d53d1-02e0-421f-b219-e8470984396c"],
Cell[CellGroupData[{
Cell[54784, 1737, 490, 16, 57, "Input",ExpressionUUID->"546d5c98-c0fe-425f-8310-e68bb8a2e487"],
Cell[55277, 1755, 368, 11, 34, "Output",ExpressionUUID->"2e9e2b64-f6c0-4d76-b7f6-314a63fa3c84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55682, 1771, 440, 11, 30, "Input",ExpressionUUID->"90650917-caf2-44e6-adb1-21dbd1984da1"],
Cell[56125, 1784, 934, 25, 54, "Output",ExpressionUUID->"0cc3c76f-5f75-4217-86d5-c9a57c023ccb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57096, 1814, 394, 11, 30, "Input",ExpressionUUID->"8d46cfbf-6853-46c8-987d-5f77d2021324"],
Cell[57493, 1827, 975, 27, 54, "Output",ExpressionUUID->"3cb0a3e8-094c-48af-bc31-f1ed70100dd7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58517, 1860, 185, 3, 58, "Chapter",ExpressionUUID->"d81bf4ba-ce91-42d7-a6d3-62fea4751e3d"],
Cell[CellGroupData[{
Cell[58727, 1867, 705, 15, 30, "Input",ExpressionUUID->"9fddf0f6-5574-40a2-995e-66a5135209b7"],
Cell[59435, 1884, 13596, 282, 65, "Output",ExpressionUUID->"762bb0e1-1ca5-40fb-a73e-9036a11a8c08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73068, 2171, 42617, 877, 373, "Input",ExpressionUUID->"d1a24b43-d612-4a62-bce9-6929d92ce90f"],
Cell[115688, 3050, 10262, 186, 236, "Output",ExpressionUUID->"f45f7083-a3bc-4823-b23f-66b802dfed68"],
Cell[125953, 3238, 651, 12, 42, "Message",ExpressionUUID->"62bbba2c-0e6b-4fb3-9854-df6cde16401e"],
Cell[126607, 3252, 419, 10, 34, "Output",ExpressionUUID->"6f007e30-c571-4abf-8cfb-428d0c7f7570"],
Cell[127029, 3264, 420, 10, 34, "Output",ExpressionUUID->"1923a07a-abca-4838-8084-8fb639b2c668"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127486, 3279, 327, 9, 30, "Input",ExpressionUUID->"94858ee1-9b51-4da1-a3d4-d6ff831ccc88"],
Cell[127816, 3290, 147, 3, 34, "Output",ExpressionUUID->"89b41f05-0b68-42a6-a560-7e7de40263a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128000, 3298, 42542, 875, 351, "Input",ExpressionUUID->"df28ce74-83cf-4898-bd0f-cdb266c62e81"],
Cell[170545, 4175, 7508, 141, 243, "Output",ExpressionUUID->"95093c44-10bd-4c2a-9f2c-eb48e93dea9c"],
Cell[178056, 4318, 342, 9, 34, "Output",ExpressionUUID->"9331a3ad-f31b-4bbe-b8b4-81873d41c41d"],
Cell[178401, 4329, 573, 11, 42, "Message",ExpressionUUID->"3c5e57e4-b8ed-4bad-8a22-aebcecae4dd5"],
Cell[178977, 4342, 343, 9, 34, "Output",ExpressionUUID->"4aee3639-ed7c-4ca8-8862-a6b94f3c9a37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179357, 4356, 329, 9, 30, "Input",ExpressionUUID->"e9d91240-3238-4d56-8dc8-8bf7c19c03ba"],
Cell[179689, 4367, 147, 3, 34, "Output",ExpressionUUID->"9e64ab9a-eb31-4692-bb10-5dd7f93c4391"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179873, 4375, 42538, 875, 351, "Input",ExpressionUUID->"5dc42bad-6391-41b6-bf39-3ad163358094"],
Cell[222414, 5252, 7586, 143, 239, "Output",ExpressionUUID->"2d48065d-7120-4ea2-b083-4efe66092513"],
Cell[230003, 5397, 340, 9, 34, "Output",ExpressionUUID->"859a5ad8-610d-4f3b-ac43-687098664c2f"],
Cell[230346, 5408, 572, 11, 42, "Message",ExpressionUUID->"af435d8e-82a6-479c-bc03-7c09457712b3"],
Cell[230921, 5421, 341, 9, 34, "Output",ExpressionUUID->"1f31023c-5223-4586-8926-ea99496e040e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231299, 5435, 327, 9, 30, "Input",ExpressionUUID->"2d23cd83-e1f1-4be4-9fbe-194b790f9357"],
Cell[231629, 5446, 147, 3, 34, "Output",ExpressionUUID->"b29fd203-df94-4a61-9587-961c1e9b6e4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231813, 5454, 42641, 877, 351, "Input",ExpressionUUID->"09c638f7-c2c0-4a18-94ed-eff57d4f78bb"],
Cell[274457, 6333, 7388, 140, 239, "Output",ExpressionUUID->"62156ac1-95cc-442a-b801-b5d781bc34cc"],
Cell[281848, 6475, 339, 9, 34, "Output",ExpressionUUID->"1b8dd0d6-f240-41c5-81ab-a8fb8a360c78"],
Cell[282190, 6486, 548, 11, 42, "Message",ExpressionUUID->"aa33d62e-98c7-4568-884c-7316df0b50bf"],
Cell[282741, 6499, 338, 9, 34, "Output",ExpressionUUID->"f3aeb5a0-398d-4366-bf93-70eef97b9c5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283116, 6513, 326, 9, 30, "Input",ExpressionUUID->"c9bf9a69-97be-4b95-8096-c7eed01a65c8"],
Cell[283445, 6524, 147, 3, 34, "Output",ExpressionUUID->"5b7ab012-bd59-4173-ab18-1780a373a981"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283629, 6532, 42589, 876, 351, "Input",ExpressionUUID->"854eb460-6cc6-4321-8dc8-dec7723bbd66"],
Cell[326221, 7410, 7484, 140, 241, "Output",ExpressionUUID->"d19d3026-c9ce-4019-a4ee-4ac6dc40f7f7"],
Cell[333708, 7552, 312, 8, 34, "Output",ExpressionUUID->"f7cc1cd3-8a8c-4284-bede-1674d473123e"],
Cell[334023, 7562, 548, 11, 42, "Message",ExpressionUUID->"71440600-bf5f-45d5-bbbd-a425438e3317"],
Cell[334574, 7575, 312, 8, 34, "Output",ExpressionUUID->"58cf51fb-7770-4b37-bea3-0f52ac2c5f81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334923, 7588, 326, 9, 30, "Input",ExpressionUUID->"409b8e1d-e567-407e-a2d2-d1ec9c4e09de"],
Cell[335252, 7599, 146, 3, 34, "Output",ExpressionUUID->"4b08eab8-ecb6-48ca-ad24-2ffa964a2be0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[335435, 7607, 42589, 876, 351, "Input",ExpressionUUID->"2f3877f9-93dd-49f0-bfc7-699c1ea87f6e"],
Cell[378027, 8485, 7278, 137, 241, "Output",ExpressionUUID->"cc081466-2663-4028-af8c-f3d2e24e91a4"],
Cell[385308, 8624, 309, 8, 34, "Output",ExpressionUUID->"9f02d468-286c-40a6-b60b-fc072bfa132c"],
Cell[385620, 8634, 310, 8, 34, "Output",ExpressionUUID->"5a132641-0b8f-4fcc-ad40-767bc57ca1dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385967, 8647, 327, 9, 30, "Input",ExpressionUUID->"d5d70458-d3cd-4da1-9b58-0a828e1150ed"],
Cell[386297, 8658, 147, 3, 34, "Output",ExpressionUUID->"191e4faa-a1f8-4d79-b45f-f9902409f768"]
}, Open  ]],
Cell[CellGroupData[{
Cell[386481, 8666, 42642, 877, 351, "Input",ExpressionUUID->"7d878dfa-03f4-452e-a5f3-eb8262a17ea9"],
Cell[429126, 9545, 6765, 130, 235, "Output",ExpressionUUID->"2c5db87c-c2fa-46e5-b38a-ca5ba4a1a436"],
Cell[435894, 9677, 625, 12, 42, "Message",ExpressionUUID->"7ac27073-41f3-42cf-be84-afa65bdfdd86"],
Cell[436522, 9691, 366, 10, 34, "Output",ExpressionUUID->"3666dea8-e760-48f5-9bd8-da373ce37df6"],
Cell[436891, 9703, 625, 12, 42, "Message",ExpressionUUID->"4ddb3f46-300f-4581-a6ab-6296f5903b83"],
Cell[437519, 9717, 366, 10, 34, "Output",ExpressionUUID->"d9309c87-58bc-4c3b-b057-028fcd9fe6e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[437922, 9732, 327, 9, 30, "Input",ExpressionUUID->"8678eade-6a1c-4194-a0b6-159f0367608a"],
Cell[438252, 9743, 147, 3, 34, "Output",ExpressionUUID->"fed0d4c6-0256-41ed-9826-c831e2da7540"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438436, 9751, 42638, 877, 351, "Input",ExpressionUUID->"b4852bc0-65c6-45e9-9c75-aeebf5407063"],
Cell[481077, 10630, 6546, 126, 231, "Output",ExpressionUUID->"6a9cffa6-1ca6-4713-ac05-28cba7ab109e"],
Cell[487626, 10758, 570, 11, 42, "Message",ExpressionUUID->"b1d90510-6ff2-4e42-9504-5611c35b96c9"],
Cell[488199, 10771, 340, 9, 34, "Output",ExpressionUUID->"e7ea6775-81a8-4873-800d-f4127a10ae91"],
Cell[488542, 10782, 341, 9, 34, "Output",ExpressionUUID->"dc788bc8-7d83-4ad7-9322-bfb558c9ee44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[488920, 10796, 328, 9, 30, "Input",ExpressionUUID->"d25b4638-c68d-4e03-8f94-829bfd8efd12"],
Cell[489251, 10807, 147, 3, 34, "Output",ExpressionUUID->"4cfa2df4-8188-4c6d-bf41-48eadea78686"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489435, 10815, 42736, 878, 351, "Input",ExpressionUUID->"a16af279-24c4-41b4-8e8d-d99c3d71276f"],
Cell[532174, 11695, 6642, 126, 235, "Output",ExpressionUUID->"66b2de13-96f3-447f-b956-19e19ff02784"],
Cell[538819, 11823, 389, 9, 34, "Output",ExpressionUUID->"6644e11d-d094-4867-aa34-a86dd063cb4f"],
Cell[539211, 11834, 393, 9, 34, "Output",ExpressionUUID->"4ed9e322-a933-4373-8a02-f094bdb159b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539641, 11848, 328, 9, 30, "Input",ExpressionUUID->"70b222c5-3deb-4bec-9672-069b611ded8d"],
Cell[539972, 11859, 147, 3, 34, "Output",ExpressionUUID->"177b1858-7083-4697-8f57-36a613c34dbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[540156, 11867, 42447, 875, 351, "Input",ExpressionUUID->"0967ca06-6a19-443c-aaba-abfc290b12f7"],
Cell[582606, 12744, 9744, 178, 233, "Output",ExpressionUUID->"cd3ef6a2-2572-4434-92a4-4c25a659c341"],
Cell[592353, 12924, 574, 11, 42, "Message",ExpressionUUID->"28a6c7e4-a3ab-4105-b6cb-523f0c032f94"],
Cell[592930, 12937, 292, 8, 34, "Output",ExpressionUUID->"d4ed1693-aed0-4253-947c-fcfd7261b95b"],
Cell[593225, 12947, 574, 11, 42, "Message",ExpressionUUID->"b6ba405f-5b85-4a4d-956d-a846e29d77ba"],
Cell[593802, 12960, 290, 8, 34, "Output",ExpressionUUID->"a7c7313c-9413-41d0-ab3b-102f2f4c0ea0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[594141, 12974, 221, 4, 69, "Chapter",ExpressionUUID->"8fcfbb2b-eea3-4a83-84c8-ed3ab75559cc"],
Cell[CellGroupData[{
Cell[594387, 12982, 606, 13, 30, "Input",ExpressionUUID->"118a16e2-c966-4fec-93fa-8995a9f7f51e"],
Cell[594996, 12997, 1616, 54, 60, "Output",ExpressionUUID->"d613d719-7485-4df5-bb6f-b98436ad3e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[596649, 13056, 4017, 123, 169, "Input",ExpressionUUID->"6dcd88d5-f837-4cd1-b22f-d870f1b9c612"],
Cell[600669, 13181, 7453, 140, 236, "Output",ExpressionUUID->"6aee5cda-0aaa-4713-8c64-5404288b945e"],
Cell[608125, 13323, 318, 8, 34, "Output",ExpressionUUID->"3fb314e3-3a1f-46ed-ae9b-f16f2658871b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608480, 13336, 3082, 96, 111, "Input",ExpressionUUID->"c4bf4c81-0af3-4ff3-ae45-07790e2d9da3"],
Cell[611565, 13434, 6764, 128, 236, "Output",ExpressionUUID->"dddb7e49-2a91-47fb-ae2b-d0e1e3c16a48"],
Cell[618332, 13564, 267, 8, 34, "Output",ExpressionUUID->"1f6270a2-fbea-4719-9c90-9c45652777c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618636, 13577, 213, 4, 30, "Input",ExpressionUUID->"74b528b7-a02e-49d1-a53c-10b840489b6f"],
Cell[618852, 13583, 148, 3, 34, "Output",ExpressionUUID->"ef483d05-fc9b-496a-8735-affdb371abc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619037, 13591, 222, 5, 30, "Input",ExpressionUUID->"80f441ba-04f7-408f-9421-127bb3dc17bf"],
Cell[619262, 13598, 176, 3, 34, "Output",ExpressionUUID->"52b93cd5-74a8-4ae4-a7de-5246873e0517"]
}, Open  ]],
Cell[CellGroupData[{
Cell[619475, 13606, 4014, 123, 169, "Input",ExpressionUUID->"ccde5d45-6336-4890-9b7a-c8e61e7d46d0"],
Cell[623492, 13731, 7597, 143, 239, "Output",ExpressionUUID->"1dc60689-1e55-4ed0-aca1-2023b7980859"],
Cell[631092, 13876, 293, 8, 34, "Output",ExpressionUUID->"6a57be0e-bef4-42d8-9dbf-a3cd59930b74"]
}, Open  ]],
Cell[CellGroupData[{
Cell[631422, 13889, 4063, 123, 169, "Input",ExpressionUUID->"1776a257-e37c-43b1-b12f-cfc02ee48918"],
Cell[635488, 14014, 7710, 143, 245, "Output",ExpressionUUID->"88b48433-8fb2-4a8e-ab2e-288a41df4695"],
Cell[643201, 14159, 312, 8, 34, "Output",ExpressionUUID->"d1bc16c2-128b-4ce1-9ce4-3de7d40a0eb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643550, 14172, 4067, 123, 169, "Input",ExpressionUUID->"d984beea-a924-41e3-9de4-5ca5793f6487"],
Cell[647620, 14297, 7675, 145, 239, "Output",ExpressionUUID->"b0398a46-8f87-4392-9feb-870be98f321a"],
Cell[655298, 14444, 318, 9, 34, "Output",ExpressionUUID->"b6624ecb-7c3a-4754-aa07-072a8c143faf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[655653, 14458, 4063, 123, 169, "Input",ExpressionUUID->"32f8e601-ed3d-4d67-ac7a-9fc18b234ff8"],
Cell[659719, 14583, 7302, 138, 240, "Output",ExpressionUUID->"400668a0-93e2-44ec-b769-b0e8372d591f"],
Cell[667024, 14723, 288, 8, 34, "Output",ExpressionUUID->"8040634f-2954-4604-aee4-35afc203a6bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[667349, 14736, 4065, 123, 169, "Input",ExpressionUUID->"e6014c60-f483-4ac2-9e54-bde903e456ef"],
Cell[671417, 14861, 7542, 142, 241, "Output",ExpressionUUID->"9bbbde36-0c30-43a6-be72-26e7da9805fd"],
Cell[678962, 15005, 289, 8, 34, "Output",ExpressionUUID->"7a85aac4-aa73-4ce9-9fde-71961a3014e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[679288, 15018, 4062, 123, 169, "Input",ExpressionUUID->"9cc5ef77-1704-4445-9d08-38e12295bb59"],
Cell[683353, 15143, 7394, 138, 246, "Output",ExpressionUUID->"2bb01491-0361-4eeb-898e-b40d5d092ce7"],
Cell[690750, 15283, 288, 8, 34, "Output",ExpressionUUID->"18e41647-f81d-4362-a716-7b9900af3e08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[691075, 15296, 4114, 124, 167, "Input",ExpressionUUID->"715fc399-0863-4d30-ba68-a5f13a128d67"],
Cell[695192, 15422, 7364, 139, 241, "Output",ExpressionUUID->"8ab69e19-2cb5-474a-a586-98bcfbc0cfcd"],
Cell[702559, 15563, 343, 9, 34, "Output",ExpressionUUID->"cc019627-befe-4e6c-9fe9-49ac86f78219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[702939, 15577, 4209, 125, 327, "Input",ExpressionUUID->"747a363f-639e-48d7-b514-602c572a5f31"],
Cell[707151, 15704, 7086, 134, 241, "Output",ExpressionUUID->"af31f41c-e8dc-41a7-8df9-ab076c704b85"],
Cell[714240, 15840, 363, 8, 34, "Output",ExpressionUUID->"951e4665-04e2-4a6b-8716-db917d3ffcff"]
}, Open  ]]
}, Closed]]
}
]
*)



==> Black_Diamond.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    538109,      11600]
NotebookOptionsPosition[    528101,      11438]
NotebookOutlinePosition[    528482,      11455]
CellTagsIndexPosition[    528439,      11452]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236908030842599870,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110185775934*^9},ExpressionUUID->"a86a5a6f-cb04-45b5-b91a-\
a81b54127afc"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236908030842599870,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110187424831*^9},ExpressionUUID->"30631df4-c12b-4fa5-8ed3-\
00df6bdce544"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236908030842599870,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110248713594*^9},ExpressionUUID->"eeb35c74-a7f2-47ad-adce-\
ede47987a4d9"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236908030842599870,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110248734425*^9},ExpressionUUID->"b37d5f25-9e35-480c-9e47-\
0c0bebddae73"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "50"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.04"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.723515292677659*^9, 
   3.723515302669915*^9}, {3.723515769806253*^9, 3.723515770021675*^9}, {
   3.723515807222254*^9, 
   3.72351581091637*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.08`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7235157318537397`*^9, 3.72351577043441*^9, 3.7235158115491447`*^9, 
  3.724110365750552*^9},ExpressionUUID->"a35d2aec-4cb7-46b8-aaea-\
4fea64595664"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.723515737568478*^9, 
  3.723515785490821*^9}, {3.723515817303933*^9, 
  3.723515822825244*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAPBzpUhl5g7nGq9KMkVvIjkreaVIhmQuGSIZU1SEJEJKJVT4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       "]]},
     Annotation[#, "Charting`Private`Tag$8675#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.9085580741075172`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.9085580741075172`, 2.5544341347835866`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 
   3.723515966057094*^9},ExpressionUUID->"cf779d81-8ca2-4a67-af41-\
f8cc1b61950a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9085580740252817`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.906779173326254`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 
   3.723515966073481*^9},ExpressionUUID->"a6740568-9b80-44c3-828e-\
76eaca9ac189"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1908813099230735`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.096317148931877`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 
   3.72351596608228*^9},ExpressionUUID->"b3aec877-6ad1-49ea-b04d-\
122a3538387e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.906779173326254`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 
   3.723515971470479*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.455032005759909`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 
  3.723515972046801*^9},ExpressionUUID->"644114a3-254a-4066-b5d6-\
1b7d91326681"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.7235158862917852`*^9, 
  3.7235158915347347`*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8lVsXB3BKdJ5zTJU4w3MMh5JSKiGV+7uKl1KiVObhGDIVEWkius1K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       "]]},
     Annotation[#, "Charting`Private`Tag$8735#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.236670467086271},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.236670467086271, 5.346917647035827}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9},ExpressionUUID->"1cf09efc-d2a7-40b8-93f7-\
1666ed403c51"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,26,8,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 
   3.7235159737283363`*^9},ExpressionUUID->"894798c1-d236-478a-b554-\
934e163069d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.23667037461803`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.458595110896797`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973749802*^9},ExpressionUUID->"8181a132-4e85-4e2b-8d15-\
d7e6d507d0c4"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,27,9,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 
   3.7235159737570972`*^9},ExpressionUUID->"ebb33c6d-ddd8-498b-86d2-\
b935e413b9e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.550444095751539`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.277968463891698`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973778449*^9},ExpressionUUID->"2f4253ff-e628-4be7-bc8e-\
2c65d298b067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.458595110896797`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 
   3.7235159807100687`*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["6.025154323083863`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 
  3.7235159811419773`*^9},ExpressionUUID->"cefe026c-5a87-4190-8228-\
7a6f39bc04b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.723515895265764*^9, 
  3.723515900606835*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VF8UAPBRIVrQvBnbzLzHoBQiJRGOJbuSNlt2EdFiaaGSSrIlCinL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       "]]},
     Annotation[#, "Charting`Private`Tag$8806#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.9796210632748625`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.9796210632748625`, 11.332654498461253`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9},ExpressionUUID->"4d4b39e9-6bf5-494d-9854-\
f85faf631020"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.979621039216698`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.052831644040236`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.72351598339826*^9},ExpressionUUID->"63d6bdcc-419a-4b4e-a79d-\
e4a74ad2e5b2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.239242319760916`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.301976456069832`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983405484*^9},ExpressionUUID->"dc56113a-4301-4912-a6c5-\
95f268f8142c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.052831644040236`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 
   3.7235159904936523`*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.591977012212258`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 
  3.723515991452484*^9},ExpressionUUID->"28f6f477-4281-4c4c-90a7-\
f511ad1fd093"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.723515903673471*^9, 
  3.723515911918581*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHBD9BnKTDjXPdtNqDeRoQyxMqWSkCERRUSkyRQiQzJEIqQk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       "]]},
     Annotation[#, "Charting`Private`Tag$8869#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 7.118117844760747},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {7.118117844760747, 11.233510774206312`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9},ExpressionUUID->"ca99d411-818b-4ee8-b161-\
1f4264bb589e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.11811783999611`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.70059027935884`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159939009647`*^9},ExpressionUUID->"9b865e47-be4d-4e69-89a4-\
b3144ea880fc"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,10,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 
   3.723515993908642*^9},ExpressionUUID->"07dc2de0-3824-4090-9934-\
4ab56739c966"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.266663041992877`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.190101615416415`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.723515993929968*^9},ExpressionUUID->"a2098c21-554a-49e7-8837-\
93a1f309566f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.70059027935884`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 
   3.7235159991496897`*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["7.18251766883343`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 
  3.7235159997337227`*^9},ExpressionUUID->"5d5d6009-1858-4ac2-8911-\
6447a6dd91fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.723515914975943*^9, 3.723515920741737*^9}, {3.7235160063994226`*^9, 
  3.7235160068589*^9}},ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd12kglVsXB3AUmRWuqNTxPOYIlaIuLZlK5iJFIpGUikKDRNeQqbxkuCU6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       "]]},
     Annotation[#, "Charting`Private`Tag$9087#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.620320265587232},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.620320265587232, 10.106205625681167`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 
   3.72351600781791*^9}},ExpressionUUID->"de98ff40-18c5-49d6-8df7-\
617dd5167091"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,41,12,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.723516001673665*^9, 
   3.723516007829508*^9}},ExpressionUUID->"29f900e6-a6f1-4b83-bcc2-\
31d1af415199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.620320265550141`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.510109738492472`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 
   3.7235160078530617`*^9}},ExpressionUUID->"fb7bc50e-8ea8-4283-b0fb-\
2f8789c6852b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.649006345757172`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.854874988638807`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 
   3.723516007859997*^9}},ExpressionUUID->"23a398a8-e6cc-49d4-b102-\
48a94610f744"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.510109738492472`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.7235160145246964`*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.891564190643615`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.723516015004895*^9},ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-\
196ed5f50ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.7235159251289062`*^9, 
  3.723515930333927*^9}, {3.723516037485669*^9, 
  3.723516044624173*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzns41XcABvATkTrFopasy+9cf9/fOS3JyqXFm66P0OhCzSTlpNHloPsM
5bastkRZdNmONpGdwjqqGamQyxGS0IkokUVFCsW+++N93ufzz/u8Ar+dHv56
PB7Pleb/trDNp8WA1fW6OMbJURMxpD1PPTMwXNYbI8eRu3Ypi0YxcL74OvmP
aDkGN1y1PqzHYGt1Gmt6WI6GMPUWQwMGqZmjDbvD5Ei+9Wvx+HEMWu3aEwtD
5Ji8KubI1EkMZpx1V1ZtlOMTxSpTa8LgpGWBeZydHFui/ykqWc1A8Y3ONvSl
DINjgqfv/47BVM3pUqc/ZYgNXj7TJ41BubozsGePDErtwM20KgbmigLHlEUy
nD36ytjoPYN79l4WYZNlIA63P1SIBMjuNaq37uKQ/uDa8TtuAlz3zVuXXcwh
sKb3XuMeAap28bsupHOILxh3xf03Adb3t/Dfx3PoNlEseFYmQEJD9b79oRyW
r2gLuvRGgG6zhGFLXw7DyoWOddOFOJSjanrhwuHdcNMNi2VCFPtdGmO/kINb
mGfDTaUQFbsUVttnc0hp6zuTmipE0pVLlo8FHGRZD8Yn3hZCXDdLlzOFw5SA
pGkve4QgboonrDGHZTHJD/zMRbg+nR+w25BDbdI+K/slIqzV/RW+eIRg3dED
1kt3inBiw6LwuQMEn3UUNgedEiF2Fw669BE4fPF0Vn+RCMUZg/mXewhUbSvF
qV0itMdn8F93EYwcqCvabSbG/MIlDtkdBHn6X+pdcRCjffVy0fFnBLk97V1G
W8X4yaZxzqtWggmVO/YUJYix9+pizZoWAu8E83R1vhik2Uj8RkfQfd0w6toz
MXhBvSk1TQS6+9U8yUQJsi7Ulp9oIDDxeMJm2UmgHn0xLayewEZj2h+wSQKb
SE/DwDqC/AkC/5gfJZDOX21mUUsQXRLyfWGuBF4+zSMP7xFkBqtsvVskqB4I
0S7VEphFTjkzaawUqgDHxLxyAuXerHSelRQVa3IrTe4SfL6RWevmLcUxfWPn
oTsE8oz6zLwoKZSj3fw6ighi2wNVUZelcPCQOHgVEDSMEzpFNUlR+aai7Jcb
BDsSpsWf12fx6PbR7hYNgS+/L3SGJYuvzcuTEnMIkp6bjL3mySJ80EDjriYo
zHRdEhvOIm7ZjC3PMwhWbApgNBkscr/iZddfoH8PlPyuX8uitkOsrztP4LxV
kKyhnmOvnV9MfWjNwR8C77PYZBThr6Z+NdsyqLaOhWvzh5xIam3bSSvVQxaG
j9ZPllLHuSr+dnrMwiA/sXP7OYIPjEFNZCeLU+dy6gfOEFgbb7w17wWL4zs9
glqpvx3Ky+2knkDeD5VRN9QFnXL/l8Vbzmt8KvXVI/e9BT0sVvpse72QWtmn
el7Yx0LhX1oRkUqQ/uTjw9C3LKY6V0/cRt2i9Swj/SzuRre4u1O7XeRn/fyO
xc3WibcE1LN8QoJ9B1nM9inYVpRCsHll5eZJQ3RfMhiTQX3all1bSj3KaMG5
BOqxZk02cz6y+NSgqtCPGrx53FPquabCMmfqfS+PWSQPs9jOHNTOpVY3dvBd
Rljs5xorLajbS5w+jlBbs46letT/AfADHWU=
       "]]},
     Annotation[#, "Charting`Private`Tag$9450#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 12.302755601605531`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {12.302755601605531`, 13.766107945221462`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}},ExpressionUUID->"afb22842-33a0-4efc-a99e-\
951ed3f620c1"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,51,
   17,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.723516044894607*^9}},ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-\
2f506f67cd88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.0487567476679675`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798956374140192`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044914179*^9}},ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-\
8b8fd936b028"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,52,
   18,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.7235160449214897`*^9}},ExpressionUUID->"c57be803-abbc-4ff6-859c-\
01c0e969c48e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.78792808170236`*^21", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.2666134807659546`*^-10"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.7235160449439774`*^9}},ExpressionUUID->"aea553e9-2b65-4da7-82b6-\
bbacc3b3e8fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.33313729973908`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.809976604991887`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 
  3.7235147568231087`*^9},ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-\
a8eb04da1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.723515933776848*^9, 
  3.723515938445529*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VmsXAHBJrqGbUIYMcQYvqvMSuobSJikloYlSLqWQTCF1S9ObzCHK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       "]]},
     Annotation[#, "Charting`Private`Tag$9002#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.281778427570615`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.281778427570615`, 16.108109979088923`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786198887*^9}},ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-\
a5643db4cce7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   14,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}},ExpressionUUID->"4062d8b3-ca54-48fb-b326-\
b25f66472daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109488038798323`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798958582287812`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.7235147862306128`*^9}},ExpressionUUID->"14183bae-f3be-4b27-9de4-\
367947c716d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   15,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.723514786239501*^9}},ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-\
d6dc5cb613b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.932050746800531`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4.502984651821862`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786262714*^9}},ExpressionUUID->"cbb434bd-30de-42bc-9ef0-\
f1c1111b69c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.723515941255474*^9, 
  3.723515946813092*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}, {3.72351595027105*^9, 
  3.723515956037013*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{207, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 527, 11, 42, "Message",ExpressionUUID->"a86a5a6f-cb04-45b5-b91a-a81b54127afc"],
Cell[23960, 738, 527, 11, 42, "Message",ExpressionUUID->"30631df4-c12b-4fa5-8ed3-00df6bdce544"],
Cell[24490, 751, 527, 11, 42, "Message",ExpressionUUID->"eeb35c74-a7f2-47ad-adce-ede47987a4d9"],
Cell[25020, 764, 500, 10, 24, "Message",ExpressionUUID->"b37d5f25-9e35-480c-9e47-0c0bebddae73"]
}, Open  ]],
Cell[25535, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28440, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28678, 876, 1032, 20, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29713, 898, 14227, 302, 115, "Output",ExpressionUUID->"a35d2aec-4cb7-46b8-aaea-4fea64595664"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43977, 1205, 44602, 939, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88582, 2146, 7613, 143, 239, "Output",ExpressionUUID->"cf779d81-8ca2-4a67-af41-f8cc1b61950a"],
Cell[96198, 2291, 517, 12, 34, "Output",ExpressionUUID->"a6740568-9b80-44c3-828e-76eaca9ac189"],
Cell[96718, 2305, 517, 12, 34, "Output",ExpressionUUID->"b3aec877-6ad1-49ea-b04d-122a3538387e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97272, 2322, 400, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[97675, 2334, 239, 4, 34, "Output",ExpressionUUID->"644114a3-254a-4066-b5d6-1b7d91326681"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97951, 2343, 44555, 938, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[142509, 3283, 7278, 138, 239, "Output",ExpressionUUID->"1cf09efc-d2a7-40b8-93f7-1666ed403c51"],
Cell[149790, 3423, 646, 12, 59, "Message",ExpressionUUID->"894798c1-d236-478a-b554-934e163069d1"],
Cell[150439, 3437, 409, 10, 34, "Output",ExpressionUUID->"8181a132-4e85-4e2b-8d15-d7e6d507d0c4"],
Cell[150851, 3449, 646, 12, 59, "Message",ExpressionUUID->"ebb33c6d-ddd8-498b-86d2-b935e413b9e6"],
Cell[151500, 3463, 411, 10, 34, "Output",ExpressionUUID->"2f4253ff-e628-4be7-bc8e-2c65d298b067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151948, 3478, 400, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[152351, 3490, 217, 4, 34, "Output",ExpressionUUID->"cefe026c-5a87-4190-8228-7a6f39bc04b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152605, 3499, 44654, 940, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[197262, 4441, 7541, 142, 241, "Output",ExpressionUUID->"4d4b39e9-6bf5-494d-9854-f85faf631020"],
Cell[204806, 4585, 406, 10, 34, "Output",ExpressionUUID->"63d6bdcc-419a-4b4e-a79d-e4a74ad2e5b2"],
Cell[205215, 4597, 408, 10, 34, "Output",ExpressionUUID->"dc56113a-4301-4912-a6c5-95f268f8142c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205660, 4612, 401, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[206064, 4624, 216, 4, 34, "Output",ExpressionUUID->"28f6f477-4281-4c4c-90a7-f511ad1fd093"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206317, 4633, 44648, 940, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[250968, 5575, 7064, 134, 241, "Output",ExpressionUUID->"ca99d411-818b-4ee8-b161-1f4264bb589e"],
Cell[258035, 5711, 410, 9, 34, "Output",ExpressionUUID->"9b865e47-be4d-4e69-89a4-b3144ea880fc"],
Cell[258448, 5722, 650, 13, 59, "Message",ExpressionUUID->"07dc2de0-3824-4090-9934-4ab56739c966"],
Cell[259101, 5737, 413, 10, 34, "Output",ExpressionUUID->"a2098c21-554a-49e7-8837-93a1f309566f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259551, 5752, 398, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[259952, 5764, 217, 4, 34, "Output",ExpressionUUID->"5d5d6009-1858-4ac2-8911-6447a6dd91fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260206, 5773, 44697, 939, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[304906, 6714, 6570, 126, 235, "Output",ExpressionUUID->"de98ff40-18c5-49d6-8df7-617dd5167091"],
Cell[311479, 6842, 648, 13, 59, "Message",ExpressionUUID->"29f900e6-a6f1-4b83-bcc2-31d1af415199"],
Cell[312130, 6857, 440, 11, 34, "Output",ExpressionUUID->"fb7bc50e-8ea8-4283-b0fb-2f8789c6852b"],
Cell[312573, 6870, 439, 11, 34, "Output",ExpressionUUID->"23a398a8-e6cc-49d4-b102-48a94610f744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313049, 6886, 400, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[313452, 6898, 220, 4, 34, "Output",ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-196ed5f50ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313709, 6907, 44752, 941, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[358464, 7850, 3368, 73, 236, "Output",ExpressionUUID->"afb22842-33a0-4efc-a99e-951ed3f620c1"],
Cell[361835, 7925, 594, 11, 24, "Message",ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-2f506f67cd88"],
Cell[362432, 7938, 515, 12, 37, "Output",ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-8b8fd936b028"],
Cell[362950, 7952, 596, 11, 24, "Message",ExpressionUUID->"c57be803-abbc-4ff6-859c-01c0e969c48e"],
Cell[363549, 7965, 514, 11, 37, "Output",ExpressionUUID->"aea553e9-2b65-4da7-82b6-bbacc3b3e8fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364100, 7981, 349, 9, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[364452, 7992, 171, 3, 34, "Output",ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-a8eb04da1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364660, 8000, 44606, 935, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[409269, 8937, 5950, 116, 236, "Output",ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-a5643db4cce7"],
Cell[415222, 9055, 523, 11, 24, "Message",ExpressionUUID->"4062d8b3-ca54-48fb-b326-b25f66472daf"],
Cell[415748, 9068, 472, 12, 37, "Output",ExpressionUUID->"14183bae-f3be-4b27-9de4-367947c716d9"],
Cell[416223, 9082, 521, 11, 24, "Message",ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-d6dc5cb613b3"],
Cell[416747, 9095, 466, 11, 37, "Output",ExpressionUUID->"cbb434bd-30de-42bc-9ef0-f1c1111b69c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417250, 9111, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[417581, 9122, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417765, 9130, 44660, 936, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[462428, 10068, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[470363, 10218, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[470782, 10229, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[471273, 10242, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471750, 10257, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[472081, 10268, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472265, 10276, 44319, 932, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[516587, 11210, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[526334, 11390, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[526911, 11403, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[527206, 11413, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[527783, 11426, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Black_Spade.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    541785,      11643]
NotebookOptionsPosition[    531581,      11479]
NotebookOutlinePosition[    531960,      11496]
CellTagsIndexPosition[    531917,      11493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236914702410685837,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724111382844459*^9},ExpressionUUID->"cf83c47d-517e-457c-9e4f-\
a256b7dfb467"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236914702410685837,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724111384552537*^9},ExpressionUUID->"4b1e7412-0e06-4a51-adaa-\
d376936f1779"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236914702410685837,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724111444711215*^9},ExpressionUUID->"2d5d903b-cdc6-486b-aa8e-\
3a83865fad17"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724111444763883*^9},ExpressionUUID->"73f42a4b-a128-433f-a106-\
38d70623e241"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "100"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.04"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.723515292677659*^9, 
   3.723515302669915*^9}, {3.723515769806253*^9, 3.723515770021675*^9}, {
   3.723515807222254*^9, 3.72351581091637*^9}, {3.7241113863937387`*^9, 
   3.724111387446603*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.08`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7235157318537397`*^9, 3.72351577043441*^9, 3.7235158115491447`*^9, 
  3.724111511753737*^9},ExpressionUUID->"5b013705-d937-4b9e-bcdd-\
0ba10c606d58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.723515737568478*^9, 
  3.723515785490821*^9}, {3.723515817303933*^9, 3.723515822825244*^9}, {
  3.724111528067008*^9, 
  3.724111534846895*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4VV0XAPBzb15J3jLe6Zyb4UbInFTIWaVEZCZT5rEMDUIR0oQiyqsS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       "]]},
     Annotation[#, "Charting`Private`Tag$8233#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.9477037133165251`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.9477037133165251`, 2.8047458669551584`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.724111598205192*^9},ExpressionUUID->"db362d4c-15b1-497c-90b8-\
1fb7524e706a"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,8,5,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724111598218178*^9},ExpressionUUID->"b3701d36-0961-4987-a903-\
7e4056d78980"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9477037133165245`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.059632169682696`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.724111598225868*^9},ExpressionUUID->"0ab5a291-91e4-45c6-9fd2-\
033b17df5289"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,9,6,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.72411159823252*^9},ExpressionUUID->"d8348f46-5064-444e-bbfa-8154d28f7353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1919867544906886`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.07091900121229`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.724111598237898*^9},ExpressionUUID->"04ef59a8-6de7-4e66-91ec-\
93feb3bfba3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.059632169682696`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 3.723515971470479*^9, 
   3.724111605783321*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.564009667839424`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 3.723515972046801*^9, 
  3.724111606406329*^9},ExpressionUUID->"ac5803d0-b31b-4767-8481-\
a2a5f162a87b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.7235158862917852`*^9, 
  3.7235158915347347`*^9}, {3.72411153873699*^9, 
  3.724111545063147*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VVsUB3CVqXOuqSJ3OufqokjmkKJfg6FooJS5zENzRKK5JE2G5hd5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       "]]},
     Annotation[#, "Charting`Private`Tag$8363#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.339699075822293},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.339699075822293, 6.590081110830053}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.7241116082351007`*^9},ExpressionUUID->"e76cedbe-e4ea-422b-8a49-\
44db94d9ee4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.339699075146293`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.7966569602179305`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724111608250124*^9},ExpressionUUID->"c8142ce8-b811-429a-818c-\
09a7bd9d4f71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.555370920147067`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.2023277216818`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.7241116082569923`*^9},ExpressionUUID->"7dab8980-3fd8-4514-831c-\
b5b43cb1216b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.7966569602179305`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 3.7235159807100687`*^9, 
   3.724111612551208*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["6.276688287081717`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 3.7235159811419773`*^9, 
  3.7241116130218477`*^9},ExpressionUUID->"1802e862-8487-492c-a012-\
565eaab754d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.723515895265764*^9, 3.723515900606835*^9}, {3.7241115493769073`*^9, 
  3.724111554990142*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4VV0XAHBNhlTIOTLc4RxXSF6ZKmRYlakBpYSSMpaUSqMheTVokIQk
U5nlRTJGUUmmqxSJEDKGEiVJhm/d76/7/J577j177bX23mvTjkctXeby8fGp
zeHj433CQv3rZBAJk3seds27pALWcermQ1Ek5OhdyG8lVYC+ONIjIyABHWeM
nk5sXwlijrbLicMSsE3/XXKT2Apwjx484/9RAryUqg50jspDZuS2r98Ml8HW
lt79HbLLgQx2WMh5sAwW8rnsckvnQH97lE4tKQk7f7RMCJnIQofCeULPRxJK
++fsr5CnoVRTS/RhuyQsvbC36usqCgRipVi3N0uBs3unmFswC05PJzdueCgF
rT56aWMkE7YV7b7nzJAGRqJZ7myeDIhp91wLDJQGw9zkR+uuS8NEtiTlOSQN
+k5dL25GS8Gmi6cq31rLwJpQp+qOJ5Lw3OKc5O+nMmDPsn7/RVAS4k9n+txS
YkCjix1h6bQMDjnk8P0TwYB1toUqTzBOW0PHVSGTDNgqJS1fh/NgmewStHGK
AVRkthfDXQK28rsNjE8zQP7ZPj53NwnQrzqauHcOE2wkTZKEXSVAbuu5ZSsF
maAYJ6CxZ58EjOyInH2FcRw7OtCgbikBl53e1P1VZYK3tL/nMy0JyAnQOXbg
ABO0fLO5K4QkIOhmz9D0QSYQ8X+ef8C8uMYEHwg/xATR2AVxF/klQLqgy/7F
ESZUNR9b3D1PAgIGrpnJnGSC07evuekzJFhua1Wq82dCeSd/rvMYCT+Yvr1r
opgQzXWS9e8kQa2oZDf/ayYoLBKv0XlCgrTU95bwN0zoGTMK4RSTMN+L2sN5
y4QW5gfJxUUkNGtd2AMNTDjZ4X60q4AEv8emdt4fMZ5yAYWIHBJqChv2Dvfi
85VnXOh0EpwLBvZ/mGFCOvfLzvK7JNzJJQ+kqLJgl1iwnbwPCcN5Nwt3qbNA
d29Wo6I3CcYFQoICmixofhsnoexFwtjj6bQDa1mw00hmWPMMCdtLewcV9Vmw
Taekz+IECcLV+R7/bWGBw4b1d9PdSTjfbnU625UFaat29Hy3I+GAUMSl4hgW
lDLUG+PXkxBXUDBmFscCHRvR6E4g4YNTk9PneywQ9Pk9zkYbl0puEExkgcBA
yNH7+iTIn4iesXrAAl+z2t1p60joabt/ZjSfBe9FK982rCbBMfs/N8U6Fuy+
9HU6QomEvdYvzCLmsCHirO3cEpKEuSlKN7bMY0PoC6UwMXTaWFgt3wI22IkI
lbgSJPy85brFXZANWzNOtiwVJ+FqrfAmEMHfa9eoeYqSkL9+l+Eggw0hj9lz
zIRJWKw8pKOvxYYT/FXxx+bguvXe6f1Tmw0zKfHxTXwk2FSXFKWtY0Npntwq
A3Sia4iWuAEbTDyrRkVmCdCOX73mixF+3/FH+PEUAS4S/mqhO9iwc1bDVHaC
gBI+UrHPA//PLOma3XcCPBMWHA47hu/7s0m8aZgARcPxh+CJ4y/UlbZEhwY2
rY0+xYbTnvXxm74R4LokymSbLxv0nxnf1B8iQITBPlB8lQ2aAkvvG/QT4LB2
RUpwEhtGJRQDYzoIkPgoNbguhQ38J/KN5NG13gtVBlLZ4N3I8cpuJ2BN6VD+
xv/YcKfNX6/iEwELjbJeTTxiw/Ht2zR/txKQa6nR6/iMDf7D+6I9mglY4KEn
t7aFDeOzF/c9ekdA1JP3lytb2RDXsHDVNrSq0OEB609scBS8Y/f9LQF2SVFZ
ZzvZYCrS+1YFndPyW6u4D98Xby6Z84aA/SY5Zno/2TB42OVHNZcA+5CwJzQ/
BelXz9jqVRCwYm3H1wG06MhJ//5XBIx9UmLlCFDQXPFi5hb62soy/w1CFCT0
efN9KScgv2LEyGkRBRWaVUsjXxKwaNrsbdJSCiZUhYwFXxBQ7CbYq8CmwORn
7yWFpwToOpyd4aMo2HCvpLXxCQGlNl+WtaArNreEXES/MKnaHCRLQd2SwWXd
xQRULb+SPbIcx2McF5pUREDjZwHfImUKJJbdna9dSMCIrYD4Fh0KPFdZaqTk
YH63n1GWW0eBn0/J333oMdN+o2n0WGufjDT699rKsw/1KGDGXHe8+YiAGTKw
XXw9BVVD1XP9sgkQrudPbzOhIMz6s517FgHym/nXe1hRIOuUO3QxnYDIO9UD
WrsocIxdr2GGXtgbFDrPmgLh9uUvSPTwefGeSBsKPmgbPEx9QEBBPhX4cg+O
98jnujdpBBjT615LOlKQo3p1akUq1tfEUduXHhQki0s1Lk0ioNlIY27wUQpG
i1TDuhMJ2Bw2nm5zjAInGwjNQ6uonJv6dpyCrIl4S2v0uNO1e5KnKND0/tp0
L4GAy3VJvUd88P1ltW914wlITvl4XPIKBaetlRyS4wiIi+1kdKBN+97k+6Ej
w/srk69SIJi1xNAGHRTwi6lxHfMt9HrRIvRJe7Eas2AK1icYbjkdS8AGiU2y
F8IpWNi+084qhoD2S4/rv93H+b+n8V43Csfv++xcXjwF6vnOEkx0/YkKRZ8E
Cq4teHpj+i4Brxze+wkm4Xj8dsg8Q2fojShxUik4edo5yxDt80vhgk0mBV5W
WhG2kQRIutzReFmE9ea39t8HEVgPGWUVUcUUJHX68wWjvca+2Xo+wfi5h4s8
0S0XDP3pEgqM1C436aJjE0Zrzz/H8cdoP2+4TYBs5xZX3UqMb18xexG6XuHM
H/EqCkQiupaPhRNw4WhC0BDaNYXl1IbumZnIiaqhwNBXLSATncpMmZ14TQF/
wX5zS7TyHr67+e8pKPTeM5UcRkBbwkrlG40U2PYoOtxC3xjc9cz5AwXKb8Mn
fdHDXpm94s0UXNfNqtmJfhS5W92zlYLLEgWt/Og1H/K4Kl0U3HWuu3cylIA+
Zqc9fzcFg8sSdZ3Qd1yEf3xCF9oVCFuiJ8YcJG/0UiAVwA+q6CfiIi5DXyhQ
KtSbHr5FAGx3m0n9jvWQWP3gFPrzcD91fATX47t1ZgfRAUGuG3VGKciw9ZDe
gy6vdLpS+4MCeaV7auvRpvr2S0d/UVAdO20hgh5obdMsHqcAtxb9eehrXnus
L/ymYHGWrdXvENzv8mxiyD8UXHwUN92Btli5Q15nioKQvk0aueiRqnem86Yp
ODzBcklDh7huc69F+7n0lsai6+PNsu1nKQg+9n7gCnqXpKnOhbk0mI7T0g5o
+wV65rWCNDxVHeNKomcTnhy7LUTDHMPMo6Lo+6ATZr+QhlerIrUF0V0+a5tH
hGl4lnLbYOImng8/1BxJERqCrqmKtaD5Q7IvtqNVznl116NT/lmVmipKA1Ul
1cpFfzmo/FV7KQ0PmGPapejDHfKn7UkagiMZuUnoxeeSIxUkaJhbrpwZh86S
lnsygg6fV8KNRI9Y0XwXJGnQFf156gb6ZK3MtVQZGkLtXvucRZOHojKOMWhQ
f/0r4gS6QECqTpuJ/6dX0+iBntggQdSyaGidWVzqgvYpEo0boWnQEZRbY4Wu
T81Nq5Gl4TG3UWY7WiliV24Sh4a6VT5KZugWz5gqm+U0hIwzyozQ6g4GDerY
pwqHNm3egL5m0fVpkQL2rQZzp/TR2sqKP58r0pA2LdekhQ6R5k5HraDh4+tW
vjW8+RD0EDylhPGo+ltqoOG3qLjFShpqs0a5qujI3lzmCmUa5HpEjqjw4m/Y
pTjvHxr+8ylerYw2Lfuj/gl9UO3dciX0/ewYvUIVGkbfaegpon/HGZjeWkXD
JZ0yH3m0+Y0uS3dVGt7Y2H2W4+XH59JeIzUaJFd2HeGgZ9wUD7LVaeB7rkHL
onfZcD3/oF+tUftL8fJh7HGuQYMGsVfFf9m8fK8Wu5KpScO7gWxZnu05eaGB
q2l4Yjl2lIXOF7OOdVhDA6PUpZuJXsQ3mbpuLQ27J3t9eXYejskhtWiw67PS
5flpm0HJdzT/8QiaZ4LbVVmtTcOpu1eUeT5cdKk+UYeGdo/Fe3kuT1X8dG4d
DXdE+XN5ZkRw+611Mf7MHSq895+46PFDTY+GXZeb3vBc4yk2LayP9TjgGc4b
r6xDnkAfOme1wHlefN4W1kufG2D9tp4Kpnn1oDfJiAIaXtjcL+PNh5JyrMLJ
9ThevYMyvPkLkAZ18w00VCs8jFzOqw/Bbl3FjTQEVOzSUUCr/b5kMteQhokm
4FuBvtKraNmGJpUsBnn56mzg2hUY0XAvymmCl8+QbDHPQyY01ETL+6vx6iMu
z9fQlIae1Xf//L8+blgHsjbh/M2JiuDVz3e32Jj6zTSMD7zR0UUb20BqxhYa
ioIq1xug44y7H13eit+7N7nz6tOcs6JSx5wG/fAKxU28/IvVviMsaPjz6dCT
rbz8z3q0DaOdXbKPbUNntuWNJmynwfHDgw026Plc6ylfS1y/Opx9dmi7okl+
6x00VLyrit3Py28EMIStaLiiKfevG9rdotb4hA0NP2xH2nzReWFlnfq2NJQJ
zWb9i55qeuy9cDcNg+FicZfRQfuTs+L30LBwsqc+BJ1x3E/irT3Ob1xxeAp6
LP9kdvQ+3C+89m7NQOtOHtp8YD/W1+vNVA66NsDab8aBhhNzHjB4+8vXMNU+
ZRdcH3w/nZvQms3y/hPoE3kHpz6hfRlM6XJXGjRNPB/28MafLGS+5yDWS3/f
gR9o5YKu/KvuNBxR72aL4P53uDn8Ut9xGsrL8iLN0HmM6+wcTxoCB8fardBT
+/8tOncC86XhamCPDho48o04RcPiiYvmR9EZk8ZWG8/S8FxlR2Io+hvjj9x9
Pxp2LthJtKM9HPaW217H+vxKnA/E80Df4s5+OoiG+06JaaHoJXrvpr6gi4Ma
vsSisySNVp8NpmF7NDcjD/2tTjkl4hYNqgaz0I0+rD8V2HCHBlq28Kohnmdu
MtFbzJJoyGp7L7kMz0ctocZ+IhnjcR8alUML/l5ysQ2d5GbeoY5Oqw946p5K
g+vfR+Pm6C9XD/1zLZ2GFNu/5JUwXr+lLVKZjfmhlgrMoJ0bm+uhBOfjabfW
BJ7nQ+JrraVKacidn9IihP2Bp+Xt1lH07MXHt2TQ5+u29yQ8p8Fl7lkDA3RU
dc2v+eU0ZK4SvBOIrit5KlldQ8PNbC6Hgf2HTsp9++3NNCT+60jvvIP3hzMH
Bx1+0sCqkNr4F/udy8LSMyvHcH6tlKREsV+auscVG0eL+xyelkMPVqloXxvH
9RtpOmKOrpD+FZjzhwab1YXnEtF+pf8un8cnCyF1+koW0dhfLIjen7RIFnY7
HXDMxv7sdfjrD33LZcGztUvlzj1cj53Gtcl2snD8e5Glewr2MzfSLV1CZcHD
YKgsJZMAurA780q5LExRfZ3ZeQRsW6K2tG9SFiRvxYx4Yf8e+nnHltR/OCB7
nWn1Avv9KgkH0m0fB+xt5u7j1uD9xSvgi/NtDuRdaC/Uqsf+xsYrpLySA2WW
zS878D6z5sUKv+QqDtSUdD+fQhevaHG/XM0BH+u1hVIfcX+c1DEx5XIgMin+
5g70h5ipae4bDliXfhuuQE91nndvaORAuOWwY0YLnidul427uvH5sdnp420Y
77s1mi97OKAlbiIdjLbU6aeTejkw/X3tqnT0HmHTaZd+Dggvmb+xC+2RKZQ3
MMiB+xllYpZ4HwsfDaJHRzmQ+6HaRBXva1K79UTqf3AgYZ7f1y3ouLJvUzk/
OWDz89bVA+jUMPPmk784sHR+ZUYcuni16M2JCQ6YDvVHLML7n37cc9+PfzjQ
Lc2YUUC/5D9+qHiSA25KQXs38u6HTe+MfKc4cFxlyQJv9HYI0Ng7zQHu1mVm
t9Ef0tRp/RkORMdtvpGN3i3WvYQ9y4GuZ4mvuOgOr7CpWbS/BWu8D/0/14EP
Pw==
       "]]},
     Annotation[#, "Charting`Private`Tag$8425#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.13975956421587},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.13975956421587, 15.25979526892296}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.724111614761833*^9},ExpressionUUID->"112927ef-4706-40c8-b702-\
9401ad9b617a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.139759551936967`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.611551855342343`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.724111614776409*^9},ExpressionUUID->"563bacd7-1d16-45f3-9fab-\
4888ed598a85"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,17,7,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.72411161478371*^9},ExpressionUUID->"4b0a9744-afe2-4e08-961b-f2427e255943"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.254297837240089`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.123040919984216`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.7241116147924547`*^9},ExpressionUUID->"7cd0a38c-7341-4561-aaee-\
54ad0678866a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.611551855342343`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 3.7235159904936523`*^9, 
   3.724111619262746*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["7.019498974163422`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 3.723515991452484*^9, 
  3.724111619641038*^9},ExpressionUUID->"b796e441-f74c-4af6-9230-\
17394bd50e2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.723515903673471*^9, 3.723515911918581*^9}, {3.7241115586241426`*^9, 
  3.7241115663979177`*^9}, {3.7241116270169287`*^9, 
  3.7241116369401083`*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Hc8Vf8bAHBUEiGRlVvuOfe4kexNejIjCdGwijJCmQktFTJLSBRfpKFC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       "]]},
     Annotation[#, "Charting`Private`Tag$8934#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 7.26227914211396},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {7.26227914211396, 7.490510744952501}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, {3.724111621599785*^9, 
   3.724111637913619*^9}},ExpressionUUID->"60b0683b-3651-43f2-a873-\
1bba9db5df8b"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,29,11,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 3.723515993908642*^9, {3.7241116216126823`*^9, 
   3.7241116379251223`*^9}},ExpressionUUID->"7bbd9a7a-e2f6-4334-92e9-\
45ae3ce20d80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.300600984230854`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.69959349427822`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, {3.724111621599785*^9, 
   3.724111637932547*^9}},ExpressionUUID->"5fc14e5a-3c8c-4fc3-af1e-\
c76e977d3957"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.30891776541372`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.670621228222338`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, {3.724111621599785*^9, 
   3.724111637939494*^9}},ExpressionUUID->"3ff7ddc0-f973-4cf1-992c-\
8aa2c22ec3aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.69959349427822`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 3.7235159991496897`*^9, 
   3.724111643278384*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["7.962754483882174`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 3.7235159997337227`*^9, 
  3.7241116437932*^9},ExpressionUUID->"43ef10bc-5ddf-4abb-b9a4-90f502ca971f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.723515914975943*^9, 3.723515920741737*^9}, {3.7235160063994226`*^9, 
  3.7235160068589*^9}, {3.724111570128981*^9, 3.7241115769981127`*^9}, {
  3.724111650696219*^9, 
  3.724111651693181*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xs4VVkfB/BDKiXSDIrIPnvtc1z3Ydwykr5Nhcilq4pKo3qFJLfkmJnq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       "]]},
     Annotation[#, "Charting`Private`Tag$9143#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.07437779695922},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 15}, {9.07437779695922, 11.114730332875716`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241116455221033`*^9, 
   3.724111652073716*^9}},ExpressionUUID->"542ecd98-7562-4e9f-9f2f-\
6aaf75f1df68"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,36,
   14,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.723516001673665*^9, 3.723516007829508*^9}, {3.72411164553715*^9, 
   3.724111652087718*^9}},ExpressionUUID->"868138bc-bc2f-46ab-b3a1-\
34bfe0e7afda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.371236689685453`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798933418896716`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241116455221033`*^9, 
   3.724111652097499*^9}},ExpressionUUID->"f3348d62-fd50-4ce3-bb23-\
570fe9562476"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,37,
   15,20236914702410685837,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.723516001673665*^9, 3.723516007829508*^9}, {3.72411164553715*^9, 
   3.7241116521046743`*^9}},ExpressionUUID->"8bb235a7-b654-41d7-a3e3-\
2ccf06ef6d00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2760192004066597`*^19", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "2.9270523782543023`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241116455221033`*^9, 
   3.72411165211201*^9}},ExpressionUUID->"75203dd7-9d6f-4e06-9da3-\
d8f27158a62f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.510109738492472`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.7235160145246964`*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.891564190643615`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.723516015004895*^9},ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-\
196ed5f50ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.7235159251289062`*^9, 
  3.723515930333927*^9}, {3.723516037485669*^9, 3.723516044624173*^9}, {
  3.7241115820800343`*^9, 
  3.7241115928777103`*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzns41XcABvATkTrFopasy+9cf9/fOS3JyqXFm66P0OhCzSTlpNHloPsM
5bastkRZdNmONpGdwjqqGamQyxGS0IkokUVFCsW+++N93ufzz/u8Ar+dHv56
PB7Pleb/trDNp8WA1fW6OMbJURMxpD1PPTMwXNYbI8eRu3Ypi0YxcL74OvmP
aDkGN1y1PqzHYGt1Gmt6WI6GMPUWQwMGqZmjDbvD5Ei+9Wvx+HEMWu3aEwtD
5Ji8KubI1EkMZpx1V1ZtlOMTxSpTa8LgpGWBeZydHFui/ykqWc1A8Y3ONvSl
DINjgqfv/47BVM3pUqc/ZYgNXj7TJ41BubozsGePDErtwM20KgbmigLHlEUy
nD36ytjoPYN79l4WYZNlIA63P1SIBMjuNaq37uKQ/uDa8TtuAlz3zVuXXcwh
sKb3XuMeAap28bsupHOILxh3xf03Adb3t/Dfx3PoNlEseFYmQEJD9b79oRyW
r2gLuvRGgG6zhGFLXw7DyoWOddOFOJSjanrhwuHdcNMNi2VCFPtdGmO/kINb
mGfDTaUQFbsUVttnc0hp6zuTmipE0pVLlo8FHGRZD8Yn3hZCXDdLlzOFw5SA
pGkve4QgboonrDGHZTHJD/zMRbg+nR+w25BDbdI+K/slIqzV/RW+eIRg3dED
1kt3inBiw6LwuQMEn3UUNgedEiF2Fw669BE4fPF0Vn+RCMUZg/mXewhUbSvF
qV0itMdn8F93EYwcqCvabSbG/MIlDtkdBHn6X+pdcRCjffVy0fFnBLk97V1G
W8X4yaZxzqtWggmVO/YUJYix9+pizZoWAu8E83R1vhik2Uj8RkfQfd0w6toz
MXhBvSk1TQS6+9U8yUQJsi7Ulp9oIDDxeMJm2UmgHn0xLayewEZj2h+wSQKb
SE/DwDqC/AkC/5gfJZDOX21mUUsQXRLyfWGuBF4+zSMP7xFkBqtsvVskqB4I
0S7VEphFTjkzaawUqgDHxLxyAuXerHSelRQVa3IrTe4SfL6RWevmLcUxfWPn
oTsE8oz6zLwoKZSj3fw6ighi2wNVUZelcPCQOHgVEDSMEzpFNUlR+aai7Jcb
BDsSpsWf12fx6PbR7hYNgS+/L3SGJYuvzcuTEnMIkp6bjL3mySJ80EDjriYo
zHRdEhvOIm7ZjC3PMwhWbApgNBkscr/iZddfoH8PlPyuX8uitkOsrztP4LxV
kKyhnmOvnV9MfWjNwR8C77PYZBThr6Z+NdsyqLaOhWvzh5xIam3bSSvVQxaG
j9ZPllLHuSr+dnrMwiA/sXP7OYIPjEFNZCeLU+dy6gfOEFgbb7w17wWL4zs9
glqpvx3Ky+2knkDeD5VRN9QFnXL/l8Vbzmt8KvXVI/e9BT0sVvpse72QWtmn
el7Yx0LhX1oRkUqQ/uTjw9C3LKY6V0/cRt2i9Swj/SzuRre4u1O7XeRn/fyO
xc3WibcE1LN8QoJ9B1nM9inYVpRCsHll5eZJQ3RfMhiTQX3all1bSj3KaMG5
BOqxZk02cz6y+NSgqtCPGrx53FPquabCMmfqfS+PWSQPs9jOHNTOpVY3dvBd
Rljs5xorLajbS5w+jlBbs46letT/AfADHWU=
       "]]},
     Annotation[#, "Charting`Private`Tag$9450#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 12.302755601605531`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {12.302755601605531`, 13.766107945221462`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}},ExpressionUUID->"afb22842-33a0-4efc-a99e-\
951ed3f620c1"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,51,
   17,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.723516044894607*^9}},ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-\
2f506f67cd88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.0487567476679675`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798956374140192`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044914179*^9}},ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-\
8b8fd936b028"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,52,
   18,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.7235160449214897`*^9}},ExpressionUUID->"c57be803-abbc-4ff6-859c-\
01c0e969c48e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.78792808170236`*^21", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.2666134807659546`*^-10"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.7235160449439774`*^9}},ExpressionUUID->"aea553e9-2b65-4da7-82b6-\
bbacc3b3e8fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.33313729973908`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.809976604991887`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 
  3.7235147568231087`*^9},ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-\
a8eb04da1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.723515933776848*^9, 
  3.723515938445529*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VmsXAHBJrqGbUIYMcQYvqvMSuobSJikloYlSLqWQTCF1S9ObzCHK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       "]]},
     Annotation[#, "Charting`Private`Tag$9002#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.281778427570615`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.281778427570615`, 16.108109979088923`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786198887*^9}},ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-\
a5643db4cce7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   14,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}},ExpressionUUID->"4062d8b3-ca54-48fb-b326-\
b25f66472daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109488038798323`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798958582287812`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.7235147862306128`*^9}},ExpressionUUID->"14183bae-f3be-4b27-9de4-\
367947c716d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   15,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.723514786239501*^9}},ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-\
d6dc5cb613b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.932050746800531`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4.502984651821862`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786262714*^9}},ExpressionUUID->"cbb434bd-30de-42bc-9ef0-\
f1c1111b69c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.723515941255474*^9, 
  3.723515946813092*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}, {3.72351595027105*^9, 
  3.723515956037013*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{2, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 527, 11, 42, "Message",ExpressionUUID->"cf83c47d-517e-457c-9e4f-a256b7dfb467"],
Cell[23960, 738, 527, 11, 42, "Message",ExpressionUUID->"4b1e7412-0e06-4a51-adaa-d376936f1779"],
Cell[24490, 751, 527, 11, 42, "Message",ExpressionUUID->"2d5d903b-cdc6-486b-aa8e-3a83865fad17"],
Cell[25020, 764, 500, 10, 24, "Message",ExpressionUUID->"73f42a4b-a128-433f-a106-38d70623e241"]
}, Open  ]],
Cell[25535, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28440, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28678, 876, 1081, 20, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29762, 898, 14226, 302, 115, "Output",ExpressionUUID->"5b013705-d937-4b9e-bcdd-0ba10c606d58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44025, 1205, 44510, 934, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88538, 2141, 7855, 147, 239, "Output",ExpressionUUID->"db362d4c-15b1-497c-90b8-1fb7524e706a"],
Cell[96396, 2290, 546, 11, 59, "Message",ExpressionUUID->"b3701d36-0961-4987-a903-7e4056d78980"],
Cell[96945, 2303, 539, 12, 34, "Output",ExpressionUUID->"0ab5a291-91e4-45c6-9fd2-033b17df5289"],
Cell[97487, 2317, 543, 10, 59, "Message",ExpressionUUID->"d8348f46-5064-444e-bbfa-8154d28f7353"],
Cell[98033, 2329, 539, 12, 34, "Output",ExpressionUUID->"04ef59a8-6de7-4e66-91ec-93feb3bfba3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98609, 2346, 422, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[99034, 2358, 261, 4, 34, "Output",ExpressionUUID->"ac5803d0-b31b-4767-8481-a2a5f162a87b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99332, 2367, 44462, 933, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[143797, 3302, 7663, 144, 239, "Output",ExpressionUUID->"e76cedbe-e4ea-422b-8a49-44db94d9ee4f"],
Cell[151463, 3448, 437, 11, 34, "Output",ExpressionUUID->"c8142ce8-b811-429a-818c-09a7bd9d4f71"],
Cell[151903, 3461, 435, 10, 34, "Output",ExpressionUUID->"7dab8980-3fd8-4514-831c-b5b43cb1216b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152375, 3476, 423, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[152801, 3488, 241, 4, 34, "Output",ExpressionUUID->"1802e862-8487-492c-a012-565eaab754d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153079, 3497, 44561, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[197643, 4433, 7608, 144, 241, "Output",ExpressionUUID->"112927ef-4706-40c8-b702-9401ad9b617a"],
Cell[205254, 4579, 433, 11, 34, "Output",ExpressionUUID->"563bacd7-1d16-45f3-9fab-4888ed598a85"],
Cell[205690, 4592, 544, 10, 59, "Message",ExpressionUUID->"4b0a9744-afe2-4e08-961b-f2427e255943"],
Cell[206237, 4604, 436, 11, 34, "Output",ExpressionUUID->"7cd0a38c-7341-4561-aaee-54ad0678866a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206710, 4620, 423, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[207136, 4632, 238, 4, 34, "Output",ExpressionUUID->"b796e441-f74c-4af6-9230-17394bd50e2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207411, 4641, 44610, 935, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[252024, 5578, 10237, 186, 240, "Output",ExpressionUUID->"60b0683b-3651-43f2-a873-1bba9db5df8b"],
Cell[262264, 5766, 700, 13, 59, "Message",ExpressionUUID->"7bbd9a7a-e2f6-4334-92e9-45ae3ce20d80"],
Cell[262967, 5781, 461, 10, 34, "Output",ExpressionUUID->"5fc14e5a-3c8c-4fc3-af1e-c76e977d3957"],
Cell[263431, 5793, 464, 11, 34, "Output",ExpressionUUID->"3ff7ddc0-f973-4cf1-992c-8aa2c22ec3aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263932, 5809, 420, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[264355, 5821, 236, 3, 34, "Output",ExpressionUUID->"43ef10bc-5ddf-4abb-b9a4-90f502ca971f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264628, 5829, 44658, 936, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[309289, 6767, 5035, 101, 236, "Output",ExpressionUUID->"542ecd98-7562-4e9f-9f2f-6aaf75f1df68"],
Cell[314327, 6870, 538, 11, 24, "Message",ExpressionUUID->"868138bc-bc2f-46ab-b3a1-34bfe0e7afda"],
Cell[314868, 6883, 515, 12, 37, "Output",ExpressionUUID->"f3348d62-fd50-4ce3-bb23-570fe9562476"],
Cell[315386, 6897, 540, 11, 24, "Message",ExpressionUUID->"8bb235a7-b654-41d7-a3e3-2ccf06ef6d00"],
Cell[315929, 6910, 513, 11, 37, "Output",ExpressionUUID->"75203dd7-9d6f-4e06-9da3-d8f27158a62f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316479, 6926, 400, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[316882, 6938, 220, 4, 34, "Output",ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-196ed5f50ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317139, 6947, 44664, 936, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[361806, 7885, 3368, 73, 236, "Output",ExpressionUUID->"afb22842-33a0-4efc-a99e-951ed3f620c1"],
Cell[365177, 7960, 594, 11, 24, "Message",ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-2f506f67cd88"],
Cell[365774, 7973, 515, 12, 37, "Output",ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-8b8fd936b028"],
Cell[366292, 7987, 596, 11, 24, "Message",ExpressionUUID->"c57be803-abbc-4ff6-859c-01c0e969c48e"],
Cell[366891, 8000, 514, 11, 37, "Output",ExpressionUUID->"aea553e9-2b65-4da7-82b6-bbacc3b3e8fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367442, 8016, 349, 9, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[367794, 8027, 171, 3, 34, "Output",ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-a8eb04da1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368002, 8035, 44744, 941, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[412749, 8978, 5950, 116, 236, "Output",ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-a5643db4cce7"],
Cell[418702, 9096, 523, 11, 24, "Message",ExpressionUUID->"4062d8b3-ca54-48fb-b326-b25f66472daf"],
Cell[419228, 9109, 472, 12, 37, "Output",ExpressionUUID->"14183bae-f3be-4b27-9de4-367947c716d9"],
Cell[419703, 9123, 521, 11, 24, "Message",ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-d6dc5cb613b3"],
Cell[420227, 9136, 466, 11, 37, "Output",ExpressionUUID->"cbb434bd-30de-42bc-9ef0-f1c1111b69c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420730, 9152, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[421061, 9163, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421245, 9171, 44660, 936, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[465908, 10109, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[473843, 10259, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[474262, 10270, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[474753, 10283, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475230, 10298, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[475561, 10309, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475745, 10317, 44319, 932, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[520067, 11251, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[529814, 11431, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[530391, 11444, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[530686, 11454, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[531263, 11467, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Black_Square.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    540185,      11621]
NotebookOptionsPosition[    529880,      11456]
NotebookOutlinePosition[    530261,      11473]
CellTagsIndexPosition[    530218,      11470]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236910999625131588,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110636289866*^9},ExpressionUUID->"9382434b-d43e-4c9c-b493-\
71f4a4dc2155"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236910999625131588,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110637877763*^9},ExpressionUUID->"069924a9-7e68-4be7-9428-\
c1e8a439e686"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236910999625131588,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110701488974*^9},ExpressionUUID->"ba451c0f-101f-4397-9c62-\
3ab76cba6a3c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724110701515194*^9},ExpressionUUID->"722caa8b-59e0-4cab-98c8-\
5f3694cd37cf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "75"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.04"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.723515292677659*^9, 
   3.723515302669915*^9}, {3.723515769806253*^9, 3.723515770021675*^9}, {
   3.723515807222254*^9, 3.72351581091637*^9}, {3.724110738692569*^9, 
   3.724110740553856*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.08`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7235157318537397`*^9, 3.72351577043441*^9, 3.7235158115491447`*^9, 
  3.72411079132883*^9},ExpressionUUID->"a1f279be-fd6b-4cc1-9bf5-a36ee5d349ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.723515737568478*^9, 
  3.723515785490821*^9}, {3.723515817303933*^9, 3.723515822825244*^9}, {
  3.7241107981197357`*^9, 
  3.724110804574802*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAPBzzSmS4U7nSNeNJFOplOIsEUKDqUwZQiI0KYWQvKaikqJB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       "]]},
     Annotation[#, "Charting`Private`Tag$7696#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.9288977017446258`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.9288977017446258`, 2.677281209381538}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.724110876623804*^9},ExpressionUUID->"06a84462-130c-427a-9664-\
434f823516b8"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,8,5,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724110876636882*^9},ExpressionUUID->"8d220f7c-dcf0-47e6-b056-\
b00f6a9f1bd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.928897698754676`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.984557384294235`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.7241108766564074`*^9},ExpressionUUID->"c781c808-1231-43fb-918a-\
968d5eec3edd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1914314457836053`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.083721597468728`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.7241108766632032`*^9},ExpressionUUID->"fd2cb72a-e545-4896-b37c-\
d5716c6a21cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.984557384294235`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 3.723515971470479*^9, 
   3.724110883417883*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.51045583805512`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 3.723515972046801*^9, 
  3.72411088410771*^9},ExpressionUUID->"8225ac1f-d5b9-4060-b427-0e82757c8a37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.7235158862917852`*^9, 
  3.7235158915347347`*^9}, {3.724110808412463*^9, 
  3.724110814481257*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4FW8UB3CEmLlXyHa3ubjtiyKh+lXfIikKaZEleyqloohQIaUoUpSQ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       "]]},
     Annotation[#, "Charting`Private`Tag$7820#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.2924015906397295`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.2924015906397295`, 5.9573305038379445`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724110885867193*^9},ExpressionUUID->"0663758d-048d-4634-8b90-\
fa590b6507b4"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,12,6,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 3.7235159737283363`*^9, 
   3.724110885880471*^9},ExpressionUUID->"6e55c6a6-2d4e-43e9-9e1c-\
8787745e32fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.292401503527888`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.632385009507876`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724110885905326*^9},ExpressionUUID->"621a7b64-0a1e-4e85-8c16-\
87a6dc776e95"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,13,7,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 3.7235159737283363`*^9, 
   3.724110885914283*^9},ExpressionUUID->"a1447e52-3bf8-4e63-b956-\
dae5db83e8d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.552873582057704`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.241093730356411`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724110885933853*^9},ExpressionUUID->"348b93a8-0334-4a1e-b1cd-\
8d5a026a411a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.632385009507876`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 3.7235159807100687`*^9, 
   3.724110891329908*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["6.1543546014197394`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 3.7235159811419773`*^9, 
  3.7241108920293617`*^9},ExpressionUUID->"fd9afe44-931f-47b7-88c0-\
ef578128782c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.723515895265764*^9, 3.723515900606835*^9}, {3.7241108195237494`*^9, 
  3.7241108254727287`*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHANhvSGcu5N3GFfF5lDhRStCklRyZSizIpIGaMIGTKkJDIl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       "]]},
     Annotation[#, "Charting`Private`Tag$7889#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 5.06985514090241},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {5.06985514090241, 13.278411374772373`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.724110894108158*^9},ExpressionUUID->"916e7981-725f-46a3-89de-\
b983bca6a664"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,16,8,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724110894120984*^9},ExpressionUUID->"485d92d2-1286-4d9f-8fe4-\
8e3f3bb33bb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.069855111224272`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.337527746057866`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.724110894146455*^9},ExpressionUUID->"62ee1fe2-0a20-4e33-97c3-\
c93a464438d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.246525011142614`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.21828924545512`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.7241108941533127`*^9},ExpressionUUID->"2bebb37f-2418-49b4-9165-\
f5a06468aa88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.337527746057866`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 3.7235159904936523`*^9, 
   3.7241109010174637`*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.809594743645026`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 3.723515991452484*^9, 
  3.724110902145034*^9},ExpressionUUID->"75be3ce0-af87-4d11-9633-\
7f4df67f6f5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.723515903673471*^9, 3.723515911918581*^9}, {3.724110829525275*^9, 
  3.7241108354489*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4VV0XAPCLUkkaiIt7uGdfMpUoRKjlosxTZI4GIqKBIkOmKEkl0YQy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       "]]},
     Annotation[#, "Charting`Private`Tag$7953#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 7.227925001956282},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {7.227925001956282, 15.127551274423157`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.7241109039034767`*^9},ExpressionUUID->"93d3a039-144e-4e7a-a4b2-\
04c1f79d7f67"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,20,9,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 3.723515993908642*^9, 
   3.724110903917341*^9},ExpressionUUID->"d5535f28-4ad3-4e5a-823f-\
34e147ec77f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.227924994654311`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.154875464282838`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.72411090394261*^9},ExpressionUUID->"d362fc90-ac21-4b6e-a56d-\
40712a0a1a2e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.285843513987347`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.99220248040894`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.724110903949477*^9},ExpressionUUID->"c1a1912c-2920-4b29-a8c7-\
10a87c8b9469"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.154875464282838`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 3.7235159991496897`*^9, 
   3.724110909785344*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["7.536781725543219`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 3.7235159997337227`*^9, 
  3.724110910557193*^9},ExpressionUUID->"faed90ee-7cc1-4499-8e24-\
7d856c75e67f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.723515914975943*^9, 3.723515920741737*^9}, {3.7235160063994226`*^9, 
  3.7235160068589*^9}, {3.724110839507751*^9, 3.7241108475445833`*^9}, {
  3.724110919565411*^9, 
  3.724110920752193*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk4VfkbAPBrSUaYCEWLc8732O9FBi2MXlMhiiIjiZ9ojDVlXxqVFlL2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       "]]},
     Annotation[#, "Charting`Private`Tag$8167#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.071297114898195},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 15}, {9.071297114898195, 10.610467928045793`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241109129511833`*^9, 
   3.724110921562976*^9}},ExpressionUUID->"cf4621cd-3bee-488d-a25a-\
0fa597991e49"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,27,
   12,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.723516001673665*^9, 3.723516007829508*^9}, {3.72411091296443*^9, 
   3.724110921576955*^9}},ExpressionUUID->"61892f67-2143-4290-b505-\
7d92d19d89a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.3712582456389658`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798960081495129`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241109129511833`*^9, 
   3.7241109215990047`*^9}},ExpressionUUID->"cd0c93a3-ce4d-4304-b1b1-\
115c83a516e7"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,28,
   13,20236910999625131588,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.723516001673665*^9, 3.723516007829508*^9}, {3.72411091296443*^9, 
   3.724110921606205*^9}},ExpressionUUID->"45e1eb85-c525-4472-b533-\
51b45662b44f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.577668532016095`*^19", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.128949378426114`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, {3.7241109129511833`*^9, 
   3.724110921628936*^9}},ExpressionUUID->"1b87955d-b793-46f9-9871-\
7922b63f6e80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.510109738492472`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.7235160145246964`*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.891564190643615`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.723516015004895*^9},ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-\
196ed5f50ee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.7235159251289062`*^9, 
  3.723515930333927*^9}, {3.723516037485669*^9, 3.723516044624173*^9}, {
  3.72411085125105*^9, 
  3.72411085795294*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVzns41XcABvATkTrFopasy+9cf9/fOS3JyqXFm66P0OhCzSTlpNHloPsM
5bastkRZdNmONpGdwjqqGamQyxGS0IkokUVFCsW+++N93ufzz/u8Ar+dHv56
PB7Pleb/trDNp8WA1fW6OMbJURMxpD1PPTMwXNYbI8eRu3Ypi0YxcL74OvmP
aDkGN1y1PqzHYGt1Gmt6WI6GMPUWQwMGqZmjDbvD5Ei+9Wvx+HEMWu3aEwtD
5Ji8KubI1EkMZpx1V1ZtlOMTxSpTa8LgpGWBeZydHFui/ykqWc1A8Y3ONvSl
DINjgqfv/47BVM3pUqc/ZYgNXj7TJ41BubozsGePDErtwM20KgbmigLHlEUy
nD36ytjoPYN79l4WYZNlIA63P1SIBMjuNaq37uKQ/uDa8TtuAlz3zVuXXcwh
sKb3XuMeAap28bsupHOILxh3xf03Adb3t/Dfx3PoNlEseFYmQEJD9b79oRyW
r2gLuvRGgG6zhGFLXw7DyoWOddOFOJSjanrhwuHdcNMNi2VCFPtdGmO/kINb
mGfDTaUQFbsUVttnc0hp6zuTmipE0pVLlo8FHGRZD8Yn3hZCXDdLlzOFw5SA
pGkve4QgboonrDGHZTHJD/zMRbg+nR+w25BDbdI+K/slIqzV/RW+eIRg3dED
1kt3inBiw6LwuQMEn3UUNgedEiF2Fw669BE4fPF0Vn+RCMUZg/mXewhUbSvF
qV0itMdn8F93EYwcqCvabSbG/MIlDtkdBHn6X+pdcRCjffVy0fFnBLk97V1G
W8X4yaZxzqtWggmVO/YUJYix9+pizZoWAu8E83R1vhik2Uj8RkfQfd0w6toz
MXhBvSk1TQS6+9U8yUQJsi7Ulp9oIDDxeMJm2UmgHn0xLayewEZj2h+wSQKb
SE/DwDqC/AkC/5gfJZDOX21mUUsQXRLyfWGuBF4+zSMP7xFkBqtsvVskqB4I
0S7VEphFTjkzaawUqgDHxLxyAuXerHSelRQVa3IrTe4SfL6RWevmLcUxfWPn
oTsE8oz6zLwoKZSj3fw6ighi2wNVUZelcPCQOHgVEDSMEzpFNUlR+aai7Jcb
BDsSpsWf12fx6PbR7hYNgS+/L3SGJYuvzcuTEnMIkp6bjL3mySJ80EDjriYo
zHRdEhvOIm7ZjC3PMwhWbApgNBkscr/iZddfoH8PlPyuX8uitkOsrztP4LxV
kKyhnmOvnV9MfWjNwR8C77PYZBThr6Z+NdsyqLaOhWvzh5xIam3bSSvVQxaG
j9ZPllLHuSr+dnrMwiA/sXP7OYIPjEFNZCeLU+dy6gfOEFgbb7w17wWL4zs9
glqpvx3Ky+2knkDeD5VRN9QFnXL/l8Vbzmt8KvXVI/e9BT0sVvpse72QWtmn
el7Yx0LhX1oRkUqQ/uTjw9C3LKY6V0/cRt2i9Swj/SzuRre4u1O7XeRn/fyO
xc3WibcE1LN8QoJ9B1nM9inYVpRCsHll5eZJQ3RfMhiTQX3all1bSj3KaMG5
BOqxZk02cz6y+NSgqtCPGrx53FPquabCMmfqfS+PWSQPs9jOHNTOpVY3dvBd
Rljs5xorLajbS5w+jlBbs46letT/AfADHWU=
       "]]},
     Annotation[#, "Charting`Private`Tag$9450#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 12.302755601605531`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {12.302755601605531`, 13.766107945221462`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}},ExpressionUUID->"afb22842-33a0-4efc-a99e-\
951ed3f620c1"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,51,
   17,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.723516044894607*^9}},ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-\
2f506f67cd88"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.0487567476679675`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798956374140192`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044914179*^9}},ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-\
8b8fd936b028"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,52,
   18,20233009038220671812,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.7235160449214897`*^9}},ExpressionUUID->"c57be803-abbc-4ff6-859c-\
01c0e969c48e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.78792808170236`*^21", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.2666134807659546`*^-10"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.7235160449439774`*^9}},ExpressionUUID->"aea553e9-2b65-4da7-82b6-\
bbacc3b3e8fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.33313729973908`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.809976604991887`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 
  3.7235147568231087`*^9},ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-\
a8eb04da1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.723515933776848*^9, 3.723515938445529*^9}, {
  3.7241108615790453`*^9, 
  3.724110867600216*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VmsXAHBJrqGbUIYMcQYvqvMSuobSJikloYlSLqWQTCF1S9ObzCHK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       "]]},
     Annotation[#, "Charting`Private`Tag$9002#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.281778427570615`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.281778427570615`, 16.108109979088923`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786198887*^9}},ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-\
a5643db4cce7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   14,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}},ExpressionUUID->"4062d8b3-ca54-48fb-b326-\
b25f66472daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109488038798323`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798958582287812`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.7235147862306128`*^9}},ExpressionUUID->"14183bae-f3be-4b27-9de4-\
367947c716d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   15,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.723514786239501*^9}},ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-\
d6dc5cb613b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.932050746800531`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4.502984651821862`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786262714*^9}},ExpressionUUID->"cbb434bd-30de-42bc-9ef0-\
f1c1111b69c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.723515941255474*^9, 
  3.723515946813092*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}, {3.72351595027105*^9, 
  3.723515956037013*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{272, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 527, 11, 42, "Message",ExpressionUUID->"9382434b-d43e-4c9c-b493-71f4a4dc2155"],
Cell[23960, 738, 527, 11, 42, "Message",ExpressionUUID->"069924a9-7e68-4be7-9428-c1e8a439e686"],
Cell[24490, 751, 527, 11, 42, "Message",ExpressionUUID->"ba451c0f-101f-4397-9c62-3ab76cba6a3c"],
Cell[25020, 764, 500, 10, 24, "Message",ExpressionUUID->"722caa8b-59e0-4cab-98c8-5f3694cd37cf"]
}, Open  ]],
Cell[25535, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28440, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28678, 876, 1078, 20, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29759, 898, 14223, 301, 115, "Output",ExpressionUUID->"a1f279be-fd6b-4cc1-9bf5-a36ee5d349ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44019, 1204, 44512, 934, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88534, 2140, 7747, 145, 239, "Output",ExpressionUUID->"06a84462-130c-427a-9664-434f823516b8"],
Cell[96284, 2287, 546, 11, 59, "Message",ExpressionUUID->"8d220f7c-dcf0-47e6-b056-b00f6a9f1bd7"],
Cell[96833, 2300, 540, 12, 34, "Output",ExpressionUUID->"c781c808-1231-43fb-918a-968d5eec3edd"],
Cell[97376, 2314, 542, 12, 34, "Output",ExpressionUUID->"fd2cb72a-e545-4896-b37c-d5716c6a21cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97955, 2331, 422, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[98380, 2343, 257, 3, 34, "Output",ExpressionUUID->"8225ac1f-d5b9-4060-b427-0e82757c8a37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98674, 2351, 44463, 933, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[143140, 3286, 7537, 142, 239, "Output",ExpressionUUID->"0663758d-048d-4634-8b90-fa590b6507b4"],
Cell[150680, 3430, 668, 12, 59, "Message",ExpressionUUID->"6e55c6a6-2d4e-43e9-9e1c-8787745e32fc"],
Cell[151351, 3444, 436, 11, 34, "Output",ExpressionUUID->"621a7b64-0a1e-4e85-8c16-87a6dc776e95"],
Cell[151790, 3457, 668, 12, 59, "Message",ExpressionUUID->"a1447e52-3bf8-4e63-b956-dae5db83e8d6"],
Cell[152461, 3471, 437, 11, 34, "Output",ExpressionUUID->"348b93a8-0334-4a1e-b1cd-8d5a026a411a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152935, 3487, 422, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[153360, 3499, 242, 4, 34, "Output",ExpressionUUID->"fd9afe44-931f-47b7-88c0-ef578128782c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153639, 3508, 44563, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[198205, 4444, 7512, 142, 241, "Output",ExpressionUUID->"916e7981-725f-46a3-89de-b983bca6a664"],
Cell[205720, 4588, 547, 11, 59, "Message",ExpressionUUID->"485d92d2-1286-4d9f-8fe4-8e3f3bb33bb3"],
Cell[206270, 4601, 433, 11, 34, "Output",ExpressionUUID->"62ee1fe2-0a20-4e33-97c3-c93a464438d8"],
Cell[206706, 4614, 435, 11, 34, "Output",ExpressionUUID->"2bebb37f-2418-49b4-9165-f5a06468aa88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207178, 4630, 425, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[207606, 4642, 238, 4, 34, "Output",ExpressionUUID->"75be3ce0-af87-4d11-9633-7f4df67f6f5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207881, 4651, 44549, 933, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[252433, 5586, 7206, 137, 241, "Output",ExpressionUUID->"93d3a039-144e-4e7a-a4b2-04c1f79d7f67"],
Cell[259642, 5725, 671, 13, 59, "Message",ExpressionUUID->"d5535f28-4ad3-4e5a-823f-34e147ec77f1"],
Cell[260316, 5740, 439, 11, 34, "Output",ExpressionUUID->"d362fc90-ac21-4b6e-a56d-40712a0a1a2e"],
Cell[260758, 5753, 440, 11, 34, "Output",ExpressionUUID->"c1a1912c-2920-4b29-a8c7-10a87c8b9469"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261235, 5769, 421, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[261659, 5781, 240, 4, 34, "Output",ExpressionUUID->"faed90ee-7cc1-4499-8e24-7d856c75e67f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261936, 5790, 44658, 936, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[306597, 6728, 5984, 116, 237, "Output",ExpressionUUID->"cf4621cd-3bee-488d-a25a-0fa597991e49"],
Cell[312584, 6846, 538, 11, 24, "Message",ExpressionUUID->"61892f67-2143-4290-b505-7d92d19d89a2"],
Cell[313125, 6859, 518, 12, 37, "Output",ExpressionUUID->"cd0c93a3-ce4d-4304-b1b1-115c83a516e7"],
Cell[313646, 6873, 538, 11, 24, "Message",ExpressionUUID->"45e1eb85-c525-4472-b533-51b45662b44f"],
Cell[314187, 6886, 512, 11, 37, "Output",ExpressionUUID->"1b87955d-b793-46f9-9871-7922b63f6e80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314736, 6902, 400, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[315139, 6914, 220, 4, 34, "Output",ExpressionUUID->"4ac1dc6b-71fa-48ac-ab65-196ed5f50ee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315396, 6923, 44658, 936, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[360057, 7861, 3368, 73, 236, "Output",ExpressionUUID->"afb22842-33a0-4efc-a99e-951ed3f620c1"],
Cell[363428, 7936, 594, 11, 24, "Message",ExpressionUUID->"b3f1ea29-4b6d-40d6-b9ab-2f506f67cd88"],
Cell[364025, 7949, 515, 12, 37, "Output",ExpressionUUID->"ff2dabcb-3b62-4188-ac5b-8b8fd936b028"],
Cell[364543, 7963, 596, 11, 24, "Message",ExpressionUUID->"c57be803-abbc-4ff6-859c-01c0e969c48e"],
Cell[365142, 7976, 514, 11, 37, "Output",ExpressionUUID->"aea553e9-2b65-4da7-82b6-bbacc3b3e8fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365693, 7992, 349, 9, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[366045, 8003, 171, 3, 34, "Output",ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-a8eb04da1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366253, 8011, 44654, 936, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[410910, 8949, 5950, 116, 236, "Output",ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-a5643db4cce7"],
Cell[416863, 9067, 523, 11, 24, "Message",ExpressionUUID->"4062d8b3-ca54-48fb-b326-b25f66472daf"],
Cell[417389, 9080, 472, 12, 37, "Output",ExpressionUUID->"14183bae-f3be-4b27-9de4-367947c716d9"],
Cell[417864, 9094, 521, 11, 24, "Message",ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-d6dc5cb613b3"],
Cell[418388, 9107, 466, 11, 37, "Output",ExpressionUUID->"cbb434bd-30de-42bc-9ef0-f1c1111b69c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418891, 9123, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[419222, 9134, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[419406, 9142, 44798, 942, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[464207, 10086, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[472142, 10236, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[472561, 10247, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[473052, 10260, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473529, 10275, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[473860, 10286, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474044, 10294, 44319, 932, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[518366, 11228, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[528113, 11408, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[528690, 11421, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[528985, 11431, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[529562, 11444, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Black_Triangle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    543586,      11668]
NotebookOptionsPosition[    533577,      11506]
NotebookOutlinePosition[    533958,      11523]
CellTagsIndexPosition[    533915,      11520]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236904727826722380,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724109682301306*^9},ExpressionUUID->"9c3bbf17-5bd1-461c-95f9-\
7e0f606e2831"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236904727826722380,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.7241096838785057`*^9},ExpressionUUID->"d1610c60-2480-4853-a9c9-\
0c08f1bf06d5"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236904727826722380,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724109747261965*^9},ExpressionUUID->"864b151a-22e4-4c2f-83d5-\
961f0ee4750a"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 3.7235152467527857`*^9, 
  3.724109747321563*^9},ExpressionUUID->"df629a84-9ce0-46db-acd4-\
1e92361c9ea5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "25"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.04"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.723515292677659*^9, 
   3.723515302669915*^9}, {3.723515769806253*^9, 3.723515770021675*^9}, {
   3.723515807222254*^9, 3.72351581091637*^9}, {3.724109686888444*^9, 
   3.724109688682364*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.08`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7235157318537397`*^9, 3.72351577043441*^9, 3.7235158115491447`*^9, 
  3.724109824453273*^9},ExpressionUUID->"db6613a0-13b2-4a46-b3be-\
a01527beea23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.723515737568478*^9, 
  3.723515785490821*^9}, {3.723515817303933*^9, 3.723515822825244*^9}, {
  3.724109831377069*^9, 
  3.724109839531958*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAPB7UUllCHc454brqmRMZCr2IiTzUGSeixRSUhSSFKWEiOgL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       "]]},
     Annotation[#, "Charting`Private`Tag$8266#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.8864830464669256`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.8864830464669256`, 2.5354026908023104`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.7241099187746*^9},ExpressionUUID->"63f559d0-f409-44b6-b8dd-62b2d3e63aa4"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,8,5,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724109918788251*^9},ExpressionUUID->"85cf4842-d0bb-4811-b2f1-\
bd5c934d1234"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8864830440261413`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.825965455013001`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.724109918807695*^9},ExpressionUUID->"e0bf5c28-35fc-44c7-b4d5-\
b219915c23e8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,9,6,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7241099188144712`*^9},ExpressionUUID->"9324863c-909c-4fd3-80d0-\
bbf0c8bb477e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.190336212466636`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.10871367230541`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, {3.7235157436202602`*^9, 3.723515786001539*^9}, 
   3.723515823324265*^9, 3.723515966057094*^9, 
   3.7241099188345213`*^9},ExpressionUUID->"ca0a2e79-8070-480a-9eee-\
eaf859b1e714"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.825965455013001`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 3.723515971470479*^9, 
   3.724109926698613*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.397510071419955`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 3.723515972046801*^9, 
  3.7241099282314663`*^9},ExpressionUUID->"02454c9d-91fe-4ebc-ba62-\
eff3a0570eff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.7235158862917852`*^9, 
  3.7235158915347347`*^9}, {3.724109843747284*^9, 
  3.724109849801939*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4lc0bB3Akec4R2c/yPIpTUgmpKJW+Ul4tSrxKWbOEFMkWCUklRdq0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       "]]},
     Annotation[#, "Charting`Private`Tag$8395#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.1701275040099306`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.1701275040099306`, 5.128977519457969}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724109929940618*^9},ExpressionUUID->"19a06808-a9bd-4516-bd23-\
c4c110553c00"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,12,7,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 3.7235159737283363`*^9, 
   3.724109929954527*^9},ExpressionUUID->"9f89c315-6156-4127-9ba6-\
67afc7ecf00a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1701274691309163`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.272494116077768`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724109929975428*^9},ExpressionUUID->"ec298102-2b7b-4756-ad2e-\
c08744eabaec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.548077370408211`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.313160586337654`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.723515973713613*^9, 
   3.724109929982284*^9},ExpressionUUID->"8a945902-e4d3-49c8-8fca-\
e4b2d2217e1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.272494116077768`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 3.7235159807100687`*^9, 
   3.7241099346425943`*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["5.887070782743439`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 3.7235159811419773`*^9, 
  3.724109935145711*^9},ExpressionUUID->"37e060f2-da75-4583-ad1d-\
ddb443402e63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.723515895265764*^9, 3.723515900606835*^9}, {3.724109854217203*^9, 
  3.724109860930101*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VVsUB3CVuRKdew13OIeuRA+RQl7pV5lKRVJJISSlIgqRKUkDSsOT
oWRKKCVFCJUUSRJRpEJUNCBDEXrbX/fz/eeetfdae++1lJw8rFwmCwkJqU0S
Epr4jVLX8DvWw0axfM6lwKZZUArr7eCKyWKuv1VRcPAsyDhtns3aI4tlWaax
MvOVsDuh2zekSRYlfbOTZw4wyI61/PbdSA51uc51Tp/4YJ9ylBRkyuHi7y6n
8qU8fH4fb1DNloftlWyhnjwOPswJZi05JA+HcZbm3EMKKF2gL33zvTw8/siP
ffOUh9glBfq/VQrIXfZH6UyAHHzGrjQsv6mAmkxRPfciWeyord76K0cBcplM
r+tdWWxI7f94LVcBF9OP1jjfkcWClct+svIVYF5lMuR4QxZ951ukPhcrYD6t
8sI3RRZ71CmziCoFeA88Pi8eIQvnLSFF9Z0KMLSlRPLtZGFZaHt5O48D8yXN
i/+Ky8Lig/g/MjQHO08vKQsTlcVakbv5JQwHtfVXZaYJy2L1OqpGVsCBhWiQ
pOJfNsy6no1WqnFw7kmlqd0gG1BYYquhx8HB6PUz1NvZ0PJj2EPrOBCSS26j
StiQWdRx8tgxDnLmmpU2+rLRK7loodwJDp4WhsR0e7NR2xL1If0kB0Z2wxV/
97MRHaK34EkUB08ePNHR3MeGVOXJd8LnOdCsz+Ak7GRDcpO2VmgSB/E9O47e
2cyGsHdQQ0AhBxUjjR9aF7PxO0de0esrBx3eypbDomwYK+fHC75z0PJQgH9F
2Dh7YT274QcHzX2jZ4OmsKERdEpS/ycH6avH7CSE2HAyFx4c+82BrXS017xh
Fqo7e56eEOUin1rQXvyVhSROxf5kJS601miuf/2ShZVh3hW1m7jYNjf9/Idk
FnxSC7e5bOZia89k08gkFtLKxoaHbbmIOsQTNrjMgtCkcHWBPReZTboXYy+y
UBAYc8Z7OxfSM3t0nC6woOJ7dwvHk4vf8ZGHVaJYEHYb7nE+yYVymsgVDz8W
HlgEyv8q5iJ24VHPTmsWtkpLhmaXcpE1fNOmcD0Lv2pjvjo/4OKup6blKSsW
NK1ySmsfcZH7JHrvv5YsXLT+uD2rigufeZ8sUsxZOLh55S27N1yU3aoSpCxn
QcuZvaq8n4v35yuTXbTJ+gUpt/0HuZjZYLTZVosF1w5NvvYvLm7ck5xuOY+F
RBez3ksjXBSri7saarAwbeehGN9JPES7fqtXUWPhy5629rkzeNhgUz9VRYmF
ZJ/sQ2fm8jC4rLa5SYaF1Scfdi1V5+FydrhRnzQLvy81bPqhwUNO9N7TEsRr
H4/pmGvzcG8o68liKRZGqLXfhPV5sFordj1bkgXrWz+2HjTm4ZaYcUvBFBZE
v80zdNjGg92FydqeQxRu/V1xfboTD9uzz5SkDlLYStlwip15SFlSwXk9QCHX
IGRI3pUHqdUqxuin4HCi9kbdXh76iqrNeb0UClQ8GZNDPCxmjueOdFFwc8wV
0ojhYdqqgMNr3lMYUtwbVXqBhyK6ccWVdxRCW+dwLON4mKm29cZYC4U4h0s6
+y/y0D2y0z/nLYVKu+M7ClN4eBw98JHfREHF1r7a+CYP34s+Zsi9otBuJRlr
X8kDN0hye1gVBfeZj5V7n/LwtdVjf+9TCiMvg28dfsZDetUixo5YZt1gVVoN
DxlzTq3Sr6QAi9ax7lckHu76T4OPKSSa5zv7tvGQxK/5GPWQwmYjp3nRIzw8
sXWI0CykYHXFJXLFKA9iLhKpKQUUVovu6hoa48G+JspFjtiw0iPVbhIfNqle
XZPvUlBeHSj3jzgfspPrW9vuUOhdH/v3MZuP8a8t8+7nUAh3rnnxR4uPT+d6
dw1kUAgpf6l+cz4fmR0mUoHEfrMbTjgt4OPHOzNLUeI9n9+ueKrHx9l1Rdc4
Vyms2911N8aQj4qhNXmrrlDg7RdO0l7NB6+x6F5FMslXqME+V1c+hqu3d8xP
oBB5uuPr2E4+Uub5z2qIp7Dj4inX8258WEps+uBLzMlvt3+4lw/J6PmvSuNI
frpOruEe4MNQVSLFKpas3/Lt3BchfAx174s48x+Fn/yATt14PhJyL4W7RVOo
nqvi+DyBj65ZXyR5xOl6tS3Ol/iYX5UgXHOagu065VfRSXxMseFt0iEuC6su
607ng+MQt2/KKQpnv/KSEm/z4eKUrVsYQUG7sMRW9DkfBrrpjN8xEp9CT/P5
Gj6uF7tLGBAL+yluEdTysX/HhS1/wim80T+yBfV8PLsoph9MHFRgttW/iY+d
ZxyqIo5SqLpbb/ejk4/m31r8giMU7siJvA/4zMfMsmkewcSXfHXtp3bxkWRu
OduUeJ9enL3qNz6KL7NKX4dSkLtr7+D0kw/Bo7K4scMUtud3bWscJ/llxT3a
EkJhrSy3bbsQDa1nbYZqxHo+qx37J9HI77zL+RVMQVL3pqO0CI3BOH7/OeJb
eQecVk2lkcNYKtYFURi/89e5VI5G8rQC/W2BFC7cZrumaxG/OVn10J/Cjzun
726cT6N9yO7SBWKTfAlxsQU0Ej1Nm/YSDxSMZbjq0XjYbhjBJV5X2tmtakhj
fWrfi0N+FKY+zXO/Zk7jiZtHosVBCk5V8+5vWUNj24B92z/ERc8yZ0yzoDGi
8ee4OPHOmks5e6xoGK1QFnnkS+Fx/dGfGptpuDRkZS4mDn6/wSdnB40F5VGu
y30oNH548WTbThqBgTMalIk121bKybjR+KL+O0WMuOXjkgLPvTT2Luuzr/Gm
sKhr9sj8AzTc0jQstxFHd19e9dGbRkDAmUJj4i9fFRLO+dLg+Bof/oc45sf0
xQP+NFSHz8/9fYBCf/9gYN5hGodvJLz7j3jVoEeNyxEaPNWV84OIU4a6aNmj
NArD9D/uILYcfnff5ziNjeZvbBYRZ48/nqR/mkanYEpk+34KrhIxR4sukv1V
ut5kTJyYnz+wJpGGQWiayELiRufXzm2XaRxJ9wtSJjYplV8unkojhv99gzCx
yv6E8Q2ZNGLtnGIqvCjYKxbv7cqiMa0iU1BIHPO8pSXgOo0/+rqjWcQiqvS9
1Js0WlStT50m7mhJ8u3LI/s7R6C9lZh38uGnsLukXuRlKEtia732DfKFpJ72
5BoaEZefESxYWky+p2XmpUGcapLeG1lGo1zB2ngKcXP/EwfFchrft+/zGPak
MDP5c83tx2R/d95p6yEO/aOa3VxJ49DRnkvviJ1yru1SfUHqV+ytRzFxvF31
m3u1NC4ufd9wh7hO8rupRR2pl46w0Gzi5S6aKj4NNMwyxm5cJvafafGfxGsa
NxL2acYR5973EL70hoZQWmX/WWIlzq32R29phMS5WRwjtql4uW7TOxrfZm7s
PEwcfeDng+73NEYLdz0IIK5UorSCWml8iPJp9SUWeqFzWaadrD9tjfF+Yv0A
a6krH2nY/vPghzvxPjXvQP1OGhYul1vciFuP5G9x+ELDxqsrzJlYXvt11c8u
GkFLfhluI7Z8/2tR+Fca4tfvLrYjPh4hn6nwnYas12igLfF9/UXy2T9oeNpe
mGxDPNS5+Rh6acwxsa3aQKx5zn+ovo9GtLpcw3riHUhwce2nsYObNMuKOPH7
vVcjAzTCdCtyLYkb41tWnBoi/19gf9SCWMpsLFfpNzk/vfrxa4lNBvmz8obJ
/hqr9q0hDkoxPGP2h0azzt8TE863cBBqGaWBtdHbJ/xjNNjDY5xGxeIbIRNW
yUp6P1mIwXDJP+8nbLfp4ZqYSQxqrrwNmPj/yelzo8ynMFD1WeE18f2MgXPV
QiIMHPzqbk/Et3bF2NR8UQZTwiyWTcTff2aH+W5xBlInDnOsiWNbX5xUlGTw
Jnbe0o3EhvMWVTVMZSDdrnhzYn86AlMkIqYzKMjhuW0hPlE9dSVmMKh17/aw
n9gvrvfxQWkGxanrHjgSv9r1viJrJoPLAwpbXCbqp8BUbBuLwZBgKnYRM2K3
TNiyDMpkvrvvJS7fwAmvkmPgce/YZ09it7Qjj4MVGJz6NzXThzhv2Uajbh4D
oeJAiYl6so2+f+QyzSDyyPP08In6+aD6yFqRwfjN+5GRxOYBf5bdFzCkj7+h
PVGvvVXbDx+YzWDru397J+o5RqHmgdocBicPnh5KJ27LT1p6fi6D6eeuN+UR
h4tIBq9UJ/FcFc8vIVa33l86rsGgN8Oi6TGxb5/xkl3aDFa/Lu9vJJ6u/tXA
UJ/BnUfbvEYnzoe/tX//IgajSmohouS82jwtKcz4l8HNDxr10hPneUe0PrWU
QaGOvJkK8aLkhbpfjBls3pfhak38vifR+5Ipgyy9iLhtxGGG4nlWKxkYpQvP
2Ev84m2zTslqBplZ3Y/CiV1kQ7TPrmcwcrXeooRY0qVrn+kGBrq4F/uMOOe2
Vc7oxon44wXNxH8sZ89ztSX5CNs//ov4TESV+mJHBhp+g2W65L4rEWKrfnJn
IJpeZ/uA2CtFZM+5fQw0YxdsqCNWNRq6CS8G/eKKkR3EZ4+91kvwZpC79vUN
CXL/7pCKN7UMYDBfOqNsI/EMHuNadILBVGuVP3+Iy0tmXHONYCC+0DRDhtz/
/g5CPawoBvrUtNNziDtS2nw8ohnsSXsmbk1coJYWrnyBgdZy9YybxI56aumn
0hjsfsrz8CTvj2yTQve/6Qyav2xJPklc7S+p2XWV5Purl2QasW7p17wV10j8
8At5TSxpfOPx71sMzmYp/gJ5725b6XQ63WdQrdD7hU/eRxH3Jcp6zQysXlbc
Hifva/y9V+EVb0m+lxev5JH3V0tiT9emdwwEhU8lDYi3psXfONhKzoNp1nQf
4tzmX/pFnxhUbvgws5d4m2numiX95Pwk649/PUTej+hz95REFbEncZL3ZNIf
FO0S75zDKGKf3yuJVNKPLHY8OC6kqIj4FxfvPycutfki1zzhDZ8TfxM/NK1c
FTlLEeN+7k1rST9TOft4Tu9sRXgrGRiMETe0iQUUqisiZ86Nk46kP+rdLEaZ
GyjCyRJupsfJfbJKdJn7BkXI6raHhpD+7Ep6k6f8cUUMCI3c30/6SXmXCzqP
ChXBf5CedzST9NPrdo1f7VGExLJAt0HSLx8qlE7sVVJC3FrdR7KkP99tUW2y
30YJp1/uKp1N+n13R7vyzRFKeGY3ZmD5nfRTDW/qUKKEh53yXYvHST347ux2
7FdCnaZLyFEy3zw//7zx0+xZyKrb+sWezEdoNam+snUWIsLKEpfpsHA1KsvK
5ews9K46MdnKiAWlux+zj5fPwoKGAkEemfcspbRnfhqZhSJDjdZ7ziycbVtv
flWDzLquVgnCXixUyjqydzkIsOLE+rmbglm47Rf6Zft/AizxvNY2FsnCLRu/
6PIKAexyPYJ+xrKg+1At6EqlAC8rBYoqcSwUqTXvDn8qgJGade5m4vIRA1Oz
ZwLUqwkyHhA3Xhwde1YjwMObq5ui4lkYbQ3eXd8gQJDyKcvZZL412xVu0v5R
gPnXz54wI/Pv85e6Cx51CEAvZOv7E1sZfFZK6xTgjUxX4zXiLVPNxlw+C1DR
H9wpReZn92yJO13dAih+MjN5RXy+L1Kpr0+AumSwt6awoGC7ZEbdTwGuZq2q
jCROLPs+mtsvwAPHc7tLiK+eW/vmwKAAjU4toXQqWc9C6dO/fwvQcUdj4AOx
YeKDgKZhAQbmSqlJp7HwSNTTrWhEgNehymtBXP36pXHAqACJET92JhGvQ6iO
3ZgA+QpJ9rXEjRnzlQzHBeheccRI6AoLtjIfpZi/AiiNxnC0iD/4nRv9S5yx
sLnVgfh/bLTRmg==
       "]]},
     Annotation[#, "Charting`Private`Tag$8462#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.860646792705268},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.860646792705268, 9.424786498781366}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.72410993689209*^9},ExpressionUUID->"f6a140f9-097b-45d4-ab9e-\
e2be7a4878e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.860646790269964`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.7470415556062875`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.7241099369077682`*^9},ExpressionUUID->"4c953ca9-c64a-4230-8cfb-\
bf0c86dcaeb9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,17,8,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724109936914825*^9},ExpressionUUID->"a0778653-e6fb-4ea0-a9fa-\
306d79a1cd5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.232366715852352`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.377236460455874`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.723515983379595*^9, 
   3.72410993693993*^9},ExpressionUUID->"a790cbe5-760b-4c71-b03d-\
1c5e6ea601c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.7470415556062875`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 3.7235159904936523`*^9, 
   3.724109940714072*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.3588134144808555`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 3.723515991452484*^9, 
  3.7241099411452093`*^9},ExpressionUUID->"68824a8b-fa9b-469f-9391-\
1b822a58a659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.723515903673471*^9, 3.723515911918581*^9}, {3.7241098644845867`*^9, 
  3.72410987020957*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4Vd33AHBRKhkzhHvuPfu6yZQpM9W7krc5U0RCGZIpFUJUxooM+UoK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       "]]},
     Annotation[#, "Charting`Private`Tag$8527#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 6.954242217038121},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {6.954242217038121, 9.42520647054023}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.724109942925088*^9},ExpressionUUID->"71be8f77-f3e7-4298-9699-\
7f1f2b02336b"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,20,9,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 3.723515993908642*^9, 
   3.7241099429392014`*^9},ExpressionUUID->"c03286a9-010f-4faa-b807-\
7d7984e487f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.954242133107618`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.245955204501909`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.724109942960414*^9},ExpressionUUID->"1bab5c24-c306-4a07-84b5-\
8843c8b4f0d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.249754291461168`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.340992986542199`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7235159938865213`*^9, 
   3.724109942967675*^9},ExpressionUUID->"d4cad4c2-2558-4966-87fe-\
846dcef6b02e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.245955204501909`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 3.7235159991496897`*^9, 
   3.724109947530066*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["6.829031489121954`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 3.7235159997337227`*^9, 
  3.724109948029158*^9},ExpressionUUID->"a3edc186-96eb-4698-817a-\
9128ccb99315"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.723515914975943*^9, 3.723515920741737*^9}, {3.7235160063994226`*^9, 
  3.7235160068589*^9}, {3.724109874252192*^9, 
  3.724109880746133*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl13k4lVsXAHDhIIQ0ScnZ5y2hCBmjrMxkSFwk4UrRKUNUpAgZMmSKNFDR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       "]]},
     Annotation[#, "Charting`Private`Tag$8593#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.435724569378998},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.435724569378998, 9.60194317242268}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, 
   3.724109950299395*^9},ExpressionUUID->"a7a5d594-c230-427f-ad2e-\
629bb2904b8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.435724551505889`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.789535185424281`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, 
   3.724109950313712*^9},ExpressionUUID->"3434bee2-1110-4629-986a-\
6997f28f01fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.60918884079448`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.205634591540752`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.723516001659506*^9, 3.72351600781791*^9}, 
   3.724109950320573*^9},ExpressionUUID->"03d74af8-efb5-48b5-81e8-\
72a4ec514545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.789535185424281`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 3.7235160145246964`*^9, 
   3.724109955049683*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.322793405465312`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 3.723516015004895*^9, 
  3.724109955449183*^9},ExpressionUUID->"5c7e947b-263c-425d-bd2b-\
e18eca67a1b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.7235159251289062`*^9, 
  3.723515930333927*^9}, {3.723516037485669*^9, 3.723516044624173*^9}, {
  3.724109884653306*^9, 3.724109890673881*^9}, {3.724109962573496*^9, 
  3.724109963567225*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd2Xc4le8bAHAlDS0ropLzHu85h2REQtKdSkKiQllpIVSUrFREtkLILCMj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       "]]},
     Annotation[#, "Charting`Private`Tag$8806#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 12.266523702498523`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {12.266523702498523`, 12.498959699406274`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}, {3.7241099572188396`*^9, 
   3.724109964120668*^9}},ExpressionUUID->"08db9506-5851-4a87-955f-\
14b4e385dfa7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,31,11,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7235160168822193`*^9, 
   3.723516044894607*^9}, {3.724109957232203*^9, 
   3.7241099641336718`*^9}},ExpressionUUID->"885618b0-ff11-4322-ab68-\
202853e069f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.280607896434809`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.457195613767565`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}, {3.7241099572188396`*^9, 
   3.724109964159724*^9}},ExpressionUUID->"62ecf81e-d6e2-4f4c-a92d-\
7389d55af729"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.325358136808845`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.904737741358781`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.723516016868346*^9, 
   3.723516044882278*^9}, {3.7241099572188396`*^9, 
   3.724109964166679*^9}},ExpressionUUID->"65e698e0-0871-4282-88c0-\
3adcc4943276"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.457195613767565`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9, 
   3.724109969233528*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.908843104486036`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 3.7235147568231087`*^9, 
  3.7241099697595177`*^9},ExpressionUUID->"35fa6878-3481-46b4-abbe-\
df79ec106104"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.723515933776848*^9, 3.723515938445529*^9}, {
  3.7241098947078876`*^9, 
  3.724109900969493*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hs0lHkcBvBZNkshIaVoZ+admVe330sRreLJKSqXVZF214pssctmXVN2
KUchGxGybl2mi0JFCsmGlHJKueaSUjSRSrWuYeyvP77nOZ+/nud8BTv8Nu9U
4PF4jvS+pEWWjXHaQT7MFv1jFe5iiOgAm2/dzvDxU6+vUywM4V83VnnmER+8
jylZQ4whso98UFce5aNzXOm8j6ohDCyqJx4wAhTMPdEx0M8hp6U08Y6DACvc
4rM973DwafjvcXuIAFbbXmm3n+UQd2t6wabTAmBh4dBgNIf3M3eZv6oVQFFe
WXHej4PN+m7fvE8CRJpP2rf+yEHuv9qyWV+IwT5rj7U2HEbkHWXzrIUIEd+s
jjDl4PCXS1ulvxB5wY7iRwYcMroHszIzhfgmdXTgoB6HRfktqsnVQlxRDL9W
pslhjneK3rsBIdJ19W2vqnCwPpTWsmMug/qyNT0JChyilL421tRl0K4Z+0cg
ddUhv8RK6h7jEQ0Xastoazv+fAa/WGrHL6A2ixms7NRncM+2b8+lrzgsPOyY
v41hsDS0Tl7P46AarxzlQBjoVfEOsFMEjSmhRt+tZaChYitVmSAozNr/s4z6
wd7UdZ/GCY6ejYlNWsfApW7baDu13bW0F2+sGThM00nIo65uKknM2MAg+67F
fkfqIq2xjxMODJJml3hlfCZITtxbeOsHBpr1KVOrxgi2Htm3fJ0fg5jK1wr5
wwTzeyue+x5noPxMvy34E4GFcc+S4SoGW8Oejqe/J5B224oy+xl0OZ9endBP
MLWvuSpYSwTnwkBVeS9BieIqhQILEZ6+vBBwTEb7B2T9yl4iBASP6KT0EKg9
3B1SlSSC6xLzZSdeErgmzc25XC7CR9XT7g1dBO9vKEWVvhJhJKYx0eg5QWdT
PU88Swz7jUUJvp0EMze/YPNXiiELc1ld0kFgWqw57O0hhvq/fdeH2gjK1QQ7
D/0txp9ErtT3hOBgTWB4RZEYvaq/7mpuJsgNkJq5dolhOJwpc2sk0DowJ0tb
RYJKb5NTrY8J/Pfk5/CMJLBTF1xh6giWbuc7O7hK0FIscX9bS7D44pPckigJ
GnLMQ8/UEETLfKRRVyRQTFBzqr5N0DZdaBXVIcFnU//wk7cIdifpxZ1UZLHD
fFlyUBmB+4zBoAUci5awhwPJ1wlSXs9UKXVh8TxVo+RqAUFFrv3a6AgWOrlX
i9LzCNZ7ePOLL7L4PeRpXfE5undfzTnFRhZ+szb2dZ8k2OglSCumNtFdxt6n
jnQKi/VpYqFgIHW7RP2BcL6NzSwsA/k3QqnrulONpK0sIoJiGDXqGPtdN62e
sTiyQbvC+ATBBH9aw4E+FqWHnfgRWQTL1bffNnnDwnCNb4In9W/jJUV91C1q
6qM21G3Nvsc3vWWxefaHaxrU1w83uQoGWIzN4XpOZdJ/DkpfVwyymLZCOv12
BkHOi8nWoCEWcWUemuepu+pcag2GWWTr5GrFUTtcmJF/dIT2RT5T2EK9xC0w
wP0zixvn7h97mU7gafvQU3ucRcf3XV53qdPNWOd71PbmkSYXqVW0OkwNJ1nw
NL3L/anBM1nYQz2pm7fHmTr0Xfy8NDmL2qywxSupL7f3zrCbYqGb19KqRy2r
sZqcoq7YUh7Bo/4fV742sg==
       "]]},
     Annotation[#, "Charting`Private`Tag$8870#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.300785056935524`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.300785056935524`, 16.341770326989916`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 
   3.724109971876871*^9},ExpressionUUID->"a5a1f926-33b3-4639-8eee-\
78a749ab832d"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,35,
   12,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 3.7235147862112722`*^9}, 
   3.724109971891415*^9},ExpressionUUID->"2a5a6537-2905-45c5-8844-\
e547cfb79caa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109512555451206`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798960469009696`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 
   3.724109971912925*^9},ExpressionUUID->"5afccf81-3f46-4e86-9689-\
921bf4a0f7d6"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,36,
   13,20236904727826722380,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 3.7235147862112722`*^9}, 
   3.724109971919948*^9},ExpressionUUID->"dac19ef6-7092-4c00-b6d1-\
7d0d5626bf00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.303275387281572`*^19", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.807306304613121`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 
   3.724109971939425*^9},ExpressionUUID->"c4a7aa90-d646-4198-8204-\
e0c62b2e7743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"24", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.723515941255474*^9, 3.723515946813092*^9}, {3.724109904668098*^9, 
  3.724109912104432*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.08`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}, {3.72351595027105*^9, 
  3.723515956037013*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{314, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 527, 11, 42, "Message",ExpressionUUID->"9c3bbf17-5bd1-461c-95f9-7e0f606e2831"],
Cell[23960, 738, 529, 11, 42, "Message",ExpressionUUID->"d1610c60-2480-4853-a9c9-0c08f1bf06d5"],
Cell[24492, 751, 527, 11, 42, "Message",ExpressionUUID->"864b151a-22e4-4c2f-83d5-961f0ee4750a"],
Cell[25022, 764, 500, 10, 24, "Message",ExpressionUUID->"df629a84-9ce0-46db-acd4-1e92361c9ea5"]
}, Open  ]],
Cell[25537, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28442, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28680, 876, 1078, 20, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29761, 898, 14227, 302, 115, "Output",ExpressionUUID->"db6613a0-13b2-4a46-b3be-a01527beea23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44025, 1205, 44513, 934, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88541, 2141, 7611, 142, 239, "Output",ExpressionUUID->"63f559d0-f409-44b6-b8dd-62b2d3e63aa4"],
Cell[96155, 2285, 546, 11, 59, "Message",ExpressionUUID->"85cf4842-d0bb-4811-b2f1-bd5c934d1234"],
Cell[96704, 2298, 539, 12, 34, "Output",ExpressionUUID->"e0bf5c28-35fc-44c7-b4d5-b219915c23e8"],
Cell[97246, 2312, 548, 11, 59, "Message",ExpressionUUID->"9324863c-909c-4fd3-80d0-bbf0c8bb477e"],
Cell[97797, 2325, 540, 12, 34, "Output",ExpressionUUID->"ca0a2e79-8070-480a-9eee-eaf859b1e714"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98374, 2342, 422, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[98799, 2354, 263, 4, 34, "Output",ExpressionUUID->"02454c9d-91fe-4ebc-ba62-eff3a0570eff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99099, 2363, 44466, 933, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[143568, 3298, 7747, 146, 239, "Output",ExpressionUUID->"19a06808-a9bd-4516-bd23-c4c110553c00"],
Cell[151318, 3446, 668, 12, 59, "Message",ExpressionUUID->"9f89c315-6156-4127-9ba6-67afc7ecf00a"],
Cell[151989, 3460, 437, 11, 34, "Output",ExpressionUUID->"ec298102-2b7b-4756-ad2e-c08744eabaec"],
Cell[152429, 3473, 437, 11, 34, "Output",ExpressionUUID->"8a945902-e4d3-49c8-8fca-e4b2d2217e1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152903, 3489, 424, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[153330, 3501, 239, 4, 34, "Output",ExpressionUUID->"37e060f2-da75-4583-ad1d-ddb443402e63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153606, 3510, 44562, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[198171, 4446, 7560, 143, 244, "Output",ExpressionUUID->"f6a140f9-097b-45d4-ab9e-e2be7a4878e1"],
Cell[205734, 4591, 436, 11, 34, "Output",ExpressionUUID->"4c953ca9-c64a-4230-8cfb-bf0c86dcaeb9"],
Cell[206173, 4604, 547, 11, 59, "Message",ExpressionUUID->"a0778653-e6fb-4ea0-a9fa-306d79a1cd5c"],
Cell[206723, 4617, 433, 11, 34, "Output",ExpressionUUID->"a790cbe5-760b-4c71-b03d-1c5e6ea601c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207193, 4633, 424, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[207620, 4645, 241, 4, 34, "Output",ExpressionUUID->"68824a8b-fa9b-469f-9391-1b822a58a659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207898, 4654, 44557, 934, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[252458, 5590, 7034, 134, 240, "Output",ExpressionUUID->"71be8f77-f3e7-4298-9699-7f1f2b02336b"],
Cell[259495, 5726, 673, 13, 59, "Message",ExpressionUUID->"c03286a9-010f-4faa-b807-7d7984e487f2"],
Cell[260171, 5741, 440, 11, 34, "Output",ExpressionUUID->"1bab5c24-c306-4a07-84b5-8843c8b4f0d5"],
Cell[260614, 5754, 441, 11, 34, "Output",ExpressionUUID->"d4cad4c2-2558-4966-87fe-846dcef6b02e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261092, 5770, 421, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[261516, 5782, 240, 4, 34, "Output",ExpressionUUID->"a3edc186-96eb-4698-817a-9128ccb99315"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261793, 5791, 44610, 935, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[306406, 6728, 6455, 124, 235, "Output",ExpressionUUID->"a7a5d594-c230-427f-ad2e-629bb2904b8e"],
Cell[312864, 6854, 459, 11, 34, "Output",ExpressionUUID->"3434bee2-1110-4629-986a-6997f28f01fc"],
Cell[313326, 6867, 459, 11, 34, "Output",ExpressionUUID->"03d74af8-efb5-48b5-81e8-72a4ec514545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313822, 6883, 422, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[314247, 6895, 242, 4, 34, "Output",ExpressionUUID->"5c7e947b-263c-425d-bd2b-e18eca67a1b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314526, 6904, 44709, 936, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[359238, 7842, 10598, 192, 233, "Output",ExpressionUUID->"08db9506-5851-4a87-955f-14b4e385dfa7"],
Cell[369839, 8036, 801, 14, 59, "Message",ExpressionUUID->"885618b0-ff11-4322-ab68-202853e069f4"],
Cell[370643, 8052, 537, 12, 34, "Output",ExpressionUUID->"62ecf81e-d6e2-4f4c-a92d-7389d55af729"],
Cell[371183, 8066, 538, 12, 34, "Output",ExpressionUUID->"65e698e0-0871-4282-88c0-3adcc4943276"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371758, 8083, 376, 10, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[372137, 8095, 195, 3, 34, "Output",ExpressionUUID->"35fa6878-3481-46b4-abbe-df79ec106104"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372369, 8103, 44657, 936, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[417029, 9041, 3394, 74, 242, "Output",ExpressionUUID->"a5a1f926-33b3-4639-8eee-78a749ab832d"],
Cell[420426, 9117, 545, 11, 24, "Message",ExpressionUUID->"2a5a6537-2905-45c5-8844-e547cfb79caa"],
Cell[420974, 9130, 492, 12, 37, "Output",ExpressionUUID->"5afccf81-3f46-4e86-9689-921bf4a0f7d6"],
Cell[421469, 9144, 545, 11, 24, "Message",ExpressionUUID->"dac19ef6-7092-4c00-b6d1-7d0d5626bf00"],
Cell[422017, 9157, 488, 11, 37, "Output",ExpressionUUID->"c4a7aa90-d646-4198-8204-e0c62b2e7743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422542, 9173, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[422873, 9184, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423057, 9192, 44706, 936, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[467766, 10130, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[475701, 10280, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[476120, 10291, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[476611, 10304, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477088, 10319, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[477419, 10330, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477603, 10338, 44457, 938, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[522063, 11278, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[531810, 11458, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[532387, 11471, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[532682, 11481, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[533259, 11494, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Coulomb_Energy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25458,        628]
NotebookOptionsPosition[     24099,        598]
NotebookOutlinePosition[     24457,        614]
CellTagsIndexPosition[     24414,        611]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232837690400963`*^9, 
  3.7232837706644993`*^9}},ExpressionUUID->"4b0871a3-4e45-4200-8073-\
bd0c7cb9be7b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Install", "[", "\"\<Cuhre\>\"", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7233272696888514`*^9, 3.723327275207966*^9}, 
   3.7233287618149567`*^9},ExpressionUUID->"1cf46400-ab19-4fbf-bc50-\
654621203049"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{{3.7232826916057987`*^9, 3.723282698014045*^9}, 
   3.723327183202807*^9, 3.7233274748425207`*^9, {3.723327606939683*^9, 
   3.723327609907905*^9}},ExpressionUUID->"c5ebffc0-6f4f-4be9-86eb-\
ff9d38db8b1e"],

Cell[CellGroupData[{

Cell["Coulomb Functional", "Chapter",
 CellChangeTimes->{{3.723328739385067*^9, 
  3.7233287492056627`*^9}},ExpressionUUID->"0e903f66-91a1-432d-a52e-\
2a0786d02aea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], ";"}], "\n", 

 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]c", "[", 
      RowBox[{"b_", ",", "n_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "n"}]}], ")"}], 
        RowBox[{
         RowBox[{"Cuhre", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Rho]", "[", 
              RowBox[{"r", ",", "b", ",", "n"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}], ",", 
           RowBox[{"MaxPoints", "\[Rule]", 
            RowBox[{"5", " ", 
             SuperscriptBox["10", "6"]}]}], ",", 
           RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "3"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.723327044025363*^9, {3.723327219967258*^9, 3.723327265474042*^9}, {
   3.723327318913197*^9, 3.723327388565442*^9}, {3.7233274401549273`*^9, 
   3.723327446435073*^9}, {3.7233275684357033`*^9, 3.72332756911579*^9}, 
   3.723327651580213*^9, {3.723327686405875*^9, 3.723327696820071*^9}, {
   3.723328058025599*^9, 3.7233280661795177`*^9}, {3.7233282306780767`*^9, 
   3.7233282315885963`*^9}, {3.723328829716282*^9, 3.723328843384019*^9}, 
   3.723329006790001*^9, {3.7233290510319433`*^9, 3.7233290536498413`*^9}, {
   3.7233292679962387`*^9, 3.723329313345903*^9}, {3.723329375722197*^9, 
   3.723329412959674*^9}, {3.7233295112448597`*^9, 3.723329556571711*^9}, {
   3.723329896434649*^9, 3.723329896742997*^9}, {3.723460750354885*^9, 
   3.723460759849061*^9}},ExpressionUUID->"9e5d7070-db58-4b5b-8245-\
6c5e10fcd85d"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20232652273253114946,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723460807161064*^9},ExpressionUUID->"8981a8c7-3bb9-4ab3-a981-\
046313dee3d1"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20232652273253114946,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723460808736416*^9},ExpressionUUID->"6b9ea561-1879-471d-9b46-\
5f605fd00e25"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20232652273253114946,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7234608698200083`*^9},ExpressionUUID->"2cfb5a78-0f71-43fc-95c9-\
b2b5ec26d6aa"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20232652273253114946,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723460869876523*^9},ExpressionUUID->"f33bfc51-d930-46d0-9aab-\
b8a712a7a9ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Xi]c", "[", "b", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<b (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(E\), \(C\)]\) (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723339225097229*^9, 3.723339241612172*^9}, {
  3.723339281985737*^9, 3.72333960008383*^9}, {3.723339632318632*^9, 
  3.723339913903962*^9}, {3.7233519897485332`*^9, 3.7233520148358707`*^9}, {
  3.723352221655712*^9, 3.72335226096215*^9}, {3.7233523065541286`*^9, 
  3.723352353120001*^9}, {3.7233523932627163`*^9, 3.723352400870184*^9}, {
  3.723352444450534*^9, 3.723352492819952*^9}, {3.723353372083027*^9, 
  3.7233534032423058`*^9}, {3.723353454202771*^9, 3.723353467888032*^9}, {
  3.723460771707748*^9, 3.723460790976839*^9}, {3.723460998705022*^9, 
  3.723461001142329*^9}},ExpressionUUID->"88b0a909-f4b8-404f-8f5b-\
8303938f861b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVzmlUk9cWBuDEAFoSiOBSqTIEqwwBKWBbWxX3rlhF5KZXNGUJWkMU4oAo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       "]]},
     Annotation[#, "Charting`Private`Tag$9000#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.31923200661549345`},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"b (fm)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(C\\)]\\) (MeV)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {15., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {13., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {17., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {21., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {23., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {25., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1244.359375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7233392420983686`*^9, {3.723339291136101*^9, 3.723339600376897*^9}, {
   3.723339640329505*^9, 3.723339671385975*^9}, {3.7233397085484247`*^9, 
   3.723339914589035*^9}, 3.723351840115095*^9, {3.723351990324409*^9, 
   3.723352015245953*^9}, 3.72335222372287*^9, 3.723352263832767*^9, 
   3.723352308956417*^9, 3.7233524057574778`*^9, {3.723352450890313*^9, 
   3.723352493296657*^9}, {3.723353380763359*^9, 3.723353403701765*^9}, {
   3.7233534571889772`*^9, 3.723353468376237*^9}, {3.723460978610058*^9, 
   3.723461006177786*^9}},ExpressionUUID->"c7400951-b1ab-469f-8730-\
6b5cf97dbf5f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 771},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 5, 30, "Input",ExpressionUUID->"4b0871a3-4e45-4200-8073-bd0c7cb9be7b"],
Cell[761, 27, 269, 6, 30, "Input",ExpressionUUID->"1cf46400-ab19-4fbf-bc50-654621203049"],
Cell[1033, 35, 540, 15, 68, "Input",ExpressionUUID->"c5ebffc0-6f4f-4be9-86eb-ff9d38db8b1e"],
Cell[CellGroupData[{
Cell[1598, 54, 165, 3, 69, "Chapter",ExpressionUUID->"0e903f66-91a1-432d-a52e-2a0786d02aea"],
Cell[CellGroupData[{
Cell[1788, 61, 6013, 158, 317, "Input",ExpressionUUID->"9e5d7070-db58-4b5b-8245-6c5e10fcd85d"],
Cell[7804, 221, 430, 10, 24, "Message",ExpressionUUID->"8981a8c7-3bb9-4ab3-a981-046313dee3d1"],
Cell[8237, 233, 430, 10, 24, "Message",ExpressionUUID->"6b9ea561-1879-471d-9b46-5f605fd00e25"],
Cell[8670, 245, 432, 10, 24, "Message",ExpressionUUID->"2cfb5a78-0f71-43fc-95c9-b2b5ec26d6aa"],
Cell[9105, 257, 403, 9, 24, "Message",ExpressionUUID->"f33bfc51-d930-46d0-9aab-b8a712a7a9ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9545, 271, 1966, 45, 52, "Input",ExpressionUUID->"88b0a909-f4b8-404f-8f5b-8303938f861b"],
Cell[11514, 318, 12557, 276, 823, "Output",ExpressionUUID->"c7400951-b1ab-469f-8730-6b5cf97dbf5f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Energy_VS_Alpha_Number.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83917,       1944]
NotebookOptionsPosition[     83112,       1920]
NotebookOutlinePosition[     83472,       1936]
CellTagsIndexPosition[     83429,       1933]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Energies VS Number of Alpha Particles", "Chapter",
 CellChangeTimes->{{3.723603420991571*^9, 3.7236034420747623`*^9}, {
  3.723603533011986*^9, 
  3.723603537356078*^9}},ExpressionUUID->"2228d00c-6b56-49a3-a979-\
8cf3395aae4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.86", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.09", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.70", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.70", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.10", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11.88", "-", "11.88"}], ")"}], "/", "11.88"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15.05", "-", "15.05"}], ")"}], "/", "15.05"}]}], 
          "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{"11", ",", "18.58"}], "}"}]}], "*)"}], "}"}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.88", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.13", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.78", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.83", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.27", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12.09", "-", "11.88"}], ")"}], "/", "11.88"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15.27", "-", "15.05"}], ")"}], "/", "15.05"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.89", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.17", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.85", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.93", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.40", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12.23", "-", "11.88"}], ")"}], "/", "11.88"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.90", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.21", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.91", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.01", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.49", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12.32", "-", "11.88"}], ")"}], "/", "11.88"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.91", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.24", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.96", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.08", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.56", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "20"}], "}"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Mesh", "\[Rule]", "Full"}], ","}], "*)"}], 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\[LeftTriangle] 4\[Alpha] \[RightTriangle]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Square] 4\[Alpha] \[Square]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[HeartSuit] 4\[Alpha] \[HeartSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.92", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4.2", ",", "0.056"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[CapitalDelta]E/E\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFkowwEAx/El2myaKcdYzjaaua85QnuiYYpEecC02v5yLOzFSnKUWmxl
UtQ2rHhYbeRKbTXJw+YISbk9kP4vyrCHtfn/PPz6PPzqmy4fbFGE0Wi0NGqw
j124WOokJeGThmXoq9Wuwy2V1A47lm/24Wty1AGM7vU74Vc7ww1Hnmo8kDu7
dwmLUsrv4PpXuw/GCV1+qDnbD0Bt3QS7jHKSEcaBS8eVfBhc9Auht99hgFEx
kgWYfug1wdYMwQYMyLM9sIAwvED7CvELlUxVCLJd1kgxpZDexYI1JbpYOFD8
HA93zVPhNkoxVxkBg835kfCnjMuEmbdDoVwXKbnISuPlUYruPKnQKHoVwYfA
byEkGKx6eM17lEGpwNoJ7y3eHsipHpb//3NrSsh9NxJwnJwegN0/jWpoPqma
hw36JP1/Z+zTBJuUSVYYPyPbhIKPbRt00Fk7UEfqDqFlVOGGrqDpCOZcfYdg
/SmLlk+5mlghhsdvvkqY0CZT889JCZPgaeAfVe0DkA==
  
  "],ExpressionUUID->"c59aa787-dc32-43b4-bca4-53dfa9a0d662"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.0107526881720429}, {5., 0.01294498381877024}, {6., 
         0.017021276595744695`}, {7., 0.019402985074626847`}, {8., 
         0.018681318681318674`}, {9., 0.017676767676767596`}, {10., 
         0.014617940199335471`}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.01612903225806441}, {5., 0.02588996763754048}, {6., 
         0.03191489361702116}, {7., 0.034328358208955155`}, {8., 
         0.032967032967033044`}, {9., 0.029461279461279428`}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.02150537634408592}, {5., 0.03883495145631072}, {6., 
         0.04468085106382978}, {7., 0.04626865671641785}, {8., 
         0.04285714285714292}, {9., 0.03703703703703699}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.02688172043010743}, {5., 0.048543689320388474`}, {6., 
         0.05531914893617017}, {7., 0.05671641791044774}, {8., 
         0.05054945054945064}}]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.0107526881720429}}, {{5., 
         0.01294498381877024}}, {{6., 0.017021276595744695`}}, {{7., 
         0.019402985074626847`}}, {{8., 0.018681318681318674`}}, {{9., 
         0.017676767676767596`}}, {{10., 0.014617940199335471`}}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.01612903225806441}}, {{5., 
         0.02588996763754048}}, {{6., 0.03191489361702116}}, {{7., 
         0.034328358208955155`}}, {{8., 0.032967032967033044`}}, {{9., 
         0.029461279461279428`}}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.02150537634408592}}, {{5., 
         0.03883495145631072}}, {{6., 0.04468085106382978}}, {{7., 
         0.04626865671641785}}, {{8., 0.04285714285714292}}, {{9., 
         0.03703703703703699}}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.02688172043010743}}, {{5., 
         0.048543689320388474`}}, {{6., 0.05531914893617017}}, {{7., 
         0.05671641791044774}}, {{8., 
         0.05054945054945064}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"\[LeftTriangle] 4\[Alpha] \[RightTriangle]\"", FontSize -> 
        32, StripOnInput -> False],StyleBox[
       "\"\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[Square] 4\[Alpha] \[Square]\"", FontSize -> 32, StripOnInput -> 
        False],StyleBox[
       "\"\[HeartSuit] 4\[Alpha] \[HeartSuit]\"", FontSize -> 32, 
        StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "20"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.92, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{3.90625, 0},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(a)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {4.2, 
     0.056}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"N\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"\[CapitalDelta]E/E\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1246.83203125, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{4., 10.}, {0, 0.05671641791044774}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.0107526881720429}, {5., 0.01294498381877024}, {6., 
          0.017021276595744695`}, {7., 0.019402985074626847`}, {8., 
          0.018681318681318674`}, {9., 0.017676767676767596`}, {10., 
          0.014617940199335471`}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.01612903225806441}, {5., 0.02588996763754048}, {6., 
          0.03191489361702116}, {7., 0.034328358208955155`}, {8., 
          0.032967032967033044`}, {9., 0.029461279461279428`}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.02150537634408592}, {5., 0.03883495145631072}, {6., 
          0.04468085106382978}, {7., 0.04626865671641785}, {8., 
          0.04285714285714292}, {9., 0.03703703703703699}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.02688172043010743}, {5., 0.048543689320388474`}, {6., 
          0.05531914893617017}, {7., 0.05671641791044774}, {8., 
          0.05054945054945064}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.0107526881720429}}, {{5., 0.01294498381877024}}, {{6., 
          0.017021276595744695`}}, {{7., 0.019402985074626847`}}, {{8., 
          0.018681318681318674`}}, {{9., 0.017676767676767596`}}, {{10., 
          0.014617940199335471`}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledSquare]", FontSize -> 20], {0., 0.}], {{{4., 
          0.01612903225806441}}, {{5., 0.02588996763754048}}, {{6., 
          0.03191489361702116}}, {{7., 0.034328358208955155`}}, {{8., 
          0.032967032967033044`}}, {{9., 0.029461279461279428`}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledDiamond]", FontSize -> 20], {0., 0.}], {{{4., 
          0.02150537634408592}}, {{5., 0.03883495145631072}}, {{6., 
          0.04468085106382978}}, {{7., 0.04626865671641785}}, {{8., 
          0.04285714285714292}}, {{9., 0.03703703703703699}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.02688172043010743}}, {{5., 0.048543689320388474`}}, {{6., 
          0.05531914893617017}}, {{7., 0.05671641791044774}}, {{8., 
          0.05054945054945064}}}]}, {}}}, {}, {}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["N", FontSize -> 32, 
         GrayLevel[0]], 
        Style["\[CapitalDelta]E/E", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {3.90625, 0}, 
      PlotRange -> {{4., 10.}, {0, 0.05671641791044774}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {3.90625, 0}, DisplayFunction :> Identity, Epilog -> Inset[
        Style["(a)", 
         GrayLevel[0], 35], {4.2, 0.056}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{4., 10.}, {0, 0.05671641791044774}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
        Style["\[LeftTriangle] 4\[Alpha] \[RightTriangle]", FontSize -> 32], 
        Style["\[DiamondSuit] 4\[Alpha] \[DiamondSuit]", FontSize -> 32], 
        Style["\[Square] 4\[Alpha] \[Square]", FontSize -> 32], 
        Style["\[HeartSuit] 4\[Alpha] \[HeartSuit]", FontSize -> 32]}, 
       LegendMarkers -> {{"\[FilledCircle]", 20}, {"\[FilledSquare]", 20}, {
         "\[FilledDiamond]", 20}, {"\[FilledUpTriangle]", 20}}, 
       Joined -> {True, True, True, True}, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.92, 0.85}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7236031652682753`*^9, 3.7236034093931923`*^9, {3.7236034565486307`*^9, 
   3.723603472830922*^9}, 3.723603607129425*^9, 3.723603718739851*^9, 
   3.72360380601261*^9, 3.7236038757846823`*^9, 3.7236039105901003`*^9, 
   3.723603942468704*^9, 3.723604096715322*^9, 3.7236042601587257`*^9, {
   3.723604292704014*^9, 3.723604304922639*^9}, {3.723605135968437*^9, 
   3.723605154674539*^9}, {3.723605262132881*^9, 3.723605313645047*^9}, 
   3.723605495088933*^9, {3.723605668369767*^9, 3.723605773051783*^9}, {
   3.723605970660179*^9, 3.723606012122592*^9}, {3.723606094320978*^9, 
   3.723606107564459*^9}, {3.723606183145389*^9, 3.723606199410359*^9}, {
   3.723847727435299*^9, 3.723847761487597*^9}, 3.7241120911005783`*^9, 
   3.7241124562815313`*^9, {3.7241125049673777`*^9, 3.724112606926794*^9}, 
   3.7241126603924103`*^9, {3.724112712603786*^9, 3.724112725274238*^9}, {
   3.724112759138534*^9, 3.724112779038741*^9}, 3.724113025417939*^9, {
   3.724113157277979*^9, 3.724113193473681*^9}, {3.724113227545532*^9, 
   3.7241132621355762`*^9}, {3.724113329959387*^9, 3.724113373093343*^9}, 
   3.7241134377054377`*^9, 3.724113921222755*^9, {3.724114368180064*^9, 
   3.724114392235022*^9}, {3.7324809183330917`*^9, 
   3.7324809455665607`*^9}},ExpressionUUID->"4083d586-bf3c-4ab8-8ca7-\
dda611fa460a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.86", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.09", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.70", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.70", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.10", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11.88", "-", "11.88"}], ")"}], "/", "11.88"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15.05", "-", "15.05"}], ")"}], "/", "15.05"}]}], 
          "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{"11", ",", "18.58"}], "}"}]}], "*)"}], "}"}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.89", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.17", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.86", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.95", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.44", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12.28", "-", "11.88"}], ")"}], "/", "11.88"}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.91", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.24", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.98", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.12", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.62", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.93", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.29", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.07", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.23", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.95", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.34", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.14", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.30", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "20"}], "}"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Mesh", "\[Rule]", "Full"}], ","}], "*)"}], 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\>\"", 
            ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[FilledSquare] 4\[Alpha] \[FilledSquare]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.92", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(b)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4.2", ",", "0.09"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[CapitalDelta]E/E\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72360312153301*^9, 3.723603164547243*^9}, {
   3.723603235882807*^9, 3.7236033303254023`*^9}, {3.723603398706463*^9, 
   3.723603400378648*^9}, {3.723603447762092*^9, 3.723603472260736*^9}, {
   3.723603545964777*^9, 3.723603605735485*^9}, {3.723603673753686*^9, 
   3.7236038747484913`*^9}, {3.723603909973765*^9, 3.7236039417752028`*^9}, {
   3.723604084039976*^9, 3.723604096063539*^9}, {3.7236042578366203`*^9, 
   3.7236043037684317`*^9}, {3.723605133544653*^9, 3.723605154033331*^9}, {
   3.723605246397843*^9, 3.72360531316044*^9}, {3.723605593324583*^9, 
   3.7236057725442123`*^9}, {3.723605947331627*^9, 3.7236060112825203`*^9}, {
   3.723606093179572*^9, 3.723606106969624*^9}, {3.723606180381377*^9, 
   3.723606199006278*^9}, {3.723847716144618*^9, 3.723847723252956*^9}, {
   3.7238477534785147`*^9, 3.723847760756709*^9}, {3.7241118675263853`*^9, 
   3.72411208900486*^9}, {3.724112126370504*^9, 3.72411222306782*^9}, {
   3.724112271749617*^9, 3.724112448344777*^9}, {3.724112502940897*^9, 
   3.724112605160802*^9}, {3.724112654394758*^9, 3.724112659601204*^9}, {
   3.724112709111185*^9, 3.7241127246844597`*^9}, {3.724112756184997*^9, 
   3.724112778405075*^9}, {3.7241130178681183`*^9, 3.724113024830114*^9}, {
   3.72411315151505*^9, 3.724113192825232*^9}, {3.724113226453868*^9, 
   3.72411326162221*^9}, {3.724113320344689*^9, 3.7241133724037533`*^9}, {
   3.724113427170609*^9, 3.724113436999847*^9}, {3.724113564858665*^9, 
   3.724113708390729*^9}, {3.724113764774798*^9, 3.724113777891721*^9}, {
   3.724113885442504*^9, 3.724113914800441*^9}, {3.724113963192498*^9, 
   3.724113964981874*^9}, 3.724114422035808*^9, {3.7241167210386457`*^9, 
   3.724116721359639*^9}, {3.732480966561266*^9, 
   3.732480983354129*^9}},ExpressionUUID->"cbca63a2-ff8e-4da4-831b-\
325cded73b98"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.01612903225806441}, {5., 0.02588996763754048}, {6., 
         0.03404255319148939}, {7., 0.03731343283582089}, {8., 
         0.03736263736263735}, {9., 0.033670033670033545`}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.02688172043010743}, {5., 0.048543689320388474`}, {6., 
         0.059574468085106434`}, {7., 0.06268656716417909}, {8., 
         0.05714285714285709}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.03763440860215045}, {5., 0.0647249190938512}, {6., 
         0.07872340425531917}, {7., 0.07910447761194032}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.04838709677419347}, {5., 0.08090614886731393}, {6., 
         0.09361702127659564}, {7., 0.08955223880597009}}]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.01612903225806441}}, {{5., 
         0.02588996763754048}}, {{6., 0.03404255319148939}}, {{7., 
         0.03731343283582089}}, {{8., 0.03736263736263735}}, {{9., 
         0.033670033670033545`}}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.02688172043010743}}, {{5., 
         0.048543689320388474`}}, {{6., 0.059574468085106434`}}, {{7., 
         0.06268656716417909}}, {{8., 0.05714285714285709}}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.03763440860215045}}, {{5., 
         0.0647249190938512}}, {{6., 0.07872340425531917}}, {{7., 
         0.07910447761194032}}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.04838709677419347}}, {{5., 
         0.08090614886731393}}, {{6., 0.09361702127659564}}, {{7., 
         0.08955223880597009}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\"", 
        FontSize -> 32, StripOnInput -> False],StyleBox[
       "\"\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[FilledSquare] 4\[Alpha] \[FilledSquare]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\"", FontSize -> 32, 
        StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "20"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.92, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{3.921875, 0},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(b)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {4.2, 
     0.09}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"N\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"\[CapitalDelta]E/E\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1244.69921875, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{4., 9.}, {0, 0.09361702127659564}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.01612903225806441}, {5., 0.02588996763754048}, {6., 
          0.03404255319148939}, {7., 0.03731343283582089}, {8., 
          0.03736263736263735}, {9., 0.033670033670033545`}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.02688172043010743}, {5., 0.048543689320388474`}, {6., 
          0.059574468085106434`}, {7., 0.06268656716417909}, {8., 
          0.05714285714285709}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.03763440860215045}, {5., 0.0647249190938512}, {6., 
          0.07872340425531917}, {7., 0.07910447761194032}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.04838709677419347}, {5., 0.08090614886731393}, {6., 
          0.09361702127659564}, {7., 0.08955223880597009}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.01612903225806441}}, {{5., 0.02588996763754048}}, {{6., 
          0.03404255319148939}}, {{7., 0.03731343283582089}}, {{8., 
          0.03736263736263735}}, {{9., 0.033670033670033545`}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledSquare]", FontSize -> 20], {0., 0.}], {{{4., 
          0.02688172043010743}}, {{5., 0.048543689320388474`}}, {{6., 
          0.059574468085106434`}}, {{7., 0.06268656716417909}}, {{8., 
          0.05714285714285709}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledDiamond]", FontSize -> 20], {0., 0.}], {{{4., 
          0.03763440860215045}}, {{5., 0.0647249190938512}}, {{6., 
          0.07872340425531917}}, {{7., 0.07910447761194032}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.04838709677419347}}, {{5., 0.08090614886731393}}, {{6., 
          0.09361702127659564}}, {{7., 
          0.08955223880597009}}}]}, {}}}, {}, {}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["N", FontSize -> 32, 
         GrayLevel[0]], 
        Style["\[CapitalDelta]E/E", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {3.921875, 0}, 
      PlotRange -> {{4., 9.}, {0, 0.09361702127659564}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {3.921875, 0}, DisplayFunction :> Identity, Epilog -> 
      Inset[
        Style["(b)", 
         GrayLevel[0], 35], {4.2, 0.09}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{4., 9.}, {0, 0.09361702127659564}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
        Style[
        "\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]", FontSize -> 
         32], 
        Style["\[FilledDiamond] 4\[Alpha] \[FilledDiamond]", FontSize -> 32], 
        
        Style["\[FilledSquare] 4\[Alpha] \[FilledSquare]", FontSize -> 32], 
        Style["\[SpadeSuit] 4\[Alpha] \[SpadeSuit]", FontSize -> 32]}, 
       LegendMarkers -> {{"\[FilledCircle]", 20}, {"\[FilledSquare]", 20}, {
         "\[FilledDiamond]", 20}, {"\[FilledUpTriangle]", 20}}, 
       Joined -> {True, True, True, True}, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.92, 0.85}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.724113711307714*^9, 3.724113888968886*^9, 3.724113965454115*^9, 
   3.724114422787074*^9, 3.724116722299766*^9, {3.7324809794388742`*^9, 
   3.7324809841263247`*^9}},ExpressionUUID->"c364d191-7b8c-4cb7-ab71-\
e1a2aa21e14f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 768},
WindowMargins->{{-19, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 233, 4, 69, "Chapter",ExpressionUUID->"2228d00c-6b56-49a3-a979-8cf3395aae4c"],
Cell[CellGroupData[{
Cell[838, 30, 9344, 275, 241, "Input",ExpressionUUID->"c59aa787-dc32-43b4-bca4-53dfa9a0d662"],
Cell[10185, 307, 32482, 682, 803, "Output",ExpressionUUID->"4083d586-bf3c-4ab8-8ca7-dda611fa460a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42704, 994, 9616, 260, 220, "Input",ExpressionUUID->"cbca63a2-ff8e-4da4-831b-325cded73b98"],
Cell[52323, 1256, 30761, 660, 802, "Output",ExpressionUUID->"c364d191-7b8c-4cb7-ab71-e1a2aa21e14f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Ikeda_Diagrams.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12562,        385]
NotebookOptionsPosition[      9257,        318]
NotebookOutlinePosition[      9637,        335]
CellTagsIndexPosition[      9594,        332]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.711946446439139*^9, 
  3.711946449442342*^9}},ExpressionUUID->"32fa6479-d176-4899-9339-\
04ae3a742f00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";"}]], "Input",
 CellChangeTimes->{{3.711944224864398*^9, 
  3.711944279595627*^9}},ExpressionUUID->"590ab28c-97f2-4674-b744-\
e5f52b928ae1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMBe8", "=", "4.9416708984375"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMC12", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMO16", "=", 
   RowBox[{"-", "4.73700146484375"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DeltaMNe20", "=", 
   RowBox[{"-", "7.0419306640625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMMg24", "=", 
   RowBox[{"-", "13.9335693359375"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMSi28", "=", 
   RowBox[{"-", "21.492794921875"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMS32", "=", 
   RowBox[{"-", "26.015533203125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMAr36", "=", 
   RowBox[{"-", "30.2315390625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaMCa40", "=", 
   RowBox[{"-", "34.8463828125"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.711944283694148*^9, 3.711944337850937*^9}, {
   3.7119448399683237`*^9, 3.7119449450793962`*^9}, {3.711945244834201*^9, 
   3.711945273119075*^9}, {3.711945328802092*^9, 3.7119453707255707`*^9}, {
   3.711945406636443*^9, 3.7119454390097103`*^9}, 3.711946276524694*^9, 
   3.711946317694132*^9, {3.711946401643529*^9, 3.711946403361932*^9}, {
   3.711946878587804*^9, 3.711946893554164*^9}, {3.711946956532115*^9, 
   3.711946995956255*^9}, 
   3.723435836774105*^9},ExpressionUUID->"b5ede209-a3c8-4405-a31b-\
03773a681e01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MH1", "=", 
   RowBox[{"1.007276466879", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MN1", "=", 
   RowBox[{"1.00866491588", "*", "Mu"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MBe8", "=", 
   RowBox[{
    RowBox[{"8", "*", "Mu"}], "+", "DeltaMBe8"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC12", "=", 
   RowBox[{
    RowBox[{"12", "*", "Mu"}], "+", "DeltaMC12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MO16", "=", 
   RowBox[{
    RowBox[{"16", "*", "Mu"}], "+", "DeltaMO16"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MNe20", "=", 
   RowBox[{
    RowBox[{"20", "*", "Mu"}], "+", "DeltaMNe20"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MMg24", "=", 
   RowBox[{
    RowBox[{"24", "*", "Mu"}], "+", "DeltaMMg24"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSi28", "=", 
   RowBox[{
    RowBox[{"28", "*", "Mu"}], "+", "DeltaMSi28"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MS32", "=", 
   RowBox[{
    RowBox[{"32", "*", "Mu"}], "+", "DeltaMS32"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MAr36", "=", 
   RowBox[{
    RowBox[{"36", "*", "Mu"}], "+", "DeltaMAr36"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MCa40", "=", 
   RowBox[{
    RowBox[{"40", "*", "Mu"}], "+", "DeltaMCa40"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.711946294280126*^9, 3.711946443362597*^9}, {
  3.71194699962687*^9, 3.711947051705961*^9}, {3.713399668639502*^9, 
  3.7133996859109507`*^9}, {3.713400476079722*^9, 
  3.713400484366012*^9}},ExpressionUUID->"1745d63e-b5e8-40b6-bda0-\
a2c2dcdc2c32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MHe4", "-", 
  RowBox[{"2", 
   RowBox[{"(", 
    RowBox[{"MH1", "+", "MN1"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7134005029438868`*^9, 
  3.713400511309331*^9}},ExpressionUUID->"0ee489ab-5d7b-401a-bf29-\
9b64b946a254"],

Cell[BoxData[
 RowBox[{"-", "27.273692297696016`"}]], "Output",
 CellChangeTimes->{
  3.713400511941091*^9},ExpressionUUID->"4bcfc2fc-b1c5-4113-b849-\
e0d543cce03a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"3", "MHe4"}], "-", "MC12"}]], "Input",
 CellChangeTimes->{{3.7234357086490498`*^9, 
  3.723435716834638*^9}},ExpressionUUID->"a1c3ee8f-f9c6-4b3f-85fb-\
a80078266859"],

Cell[BoxData["7.274746582030275`"], "Output",
 CellChangeTimes->{
  3.7234357173458014`*^9},ExpressionUUID->"a5214965-b026-47bf-babc-\
20248a45f18e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"4", "MHe4"}], "-", "MO16"}]], "Input",
 CellChangeTimes->{{3.723435721800592*^9, 
  3.723435728354477*^9}},ExpressionUUID->"3d536b2a-e42b-44a3-b821-\
2a09725dc1f6"],

Cell[BoxData["14.436663574218983`"], "Output",
 CellChangeTimes->{
  3.723435728764658*^9},ExpressionUUID->"b9538516-d169-44ad-972c-\
5a338f09d154"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"15.097", "-", "14.4367"}]], "Input",
 CellChangeTimes->{{3.723436210630831*^9, 
  3.723436214117936*^9}},ExpressionUUID->"53fbe268-b158-4fc3-b75e-\
9ec04fb0c33f"],

Cell[BoxData["0.6602999999999994`"], "Output",
 CellChangeTimes->{
  3.723436215524702*^9},ExpressionUUID->"4e603738-59ff-4cf0-9db0-\
b0be8c033a0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"5", "MHe4"}], "-", "MNe20"}]], "Input",
 CellChangeTimes->{{3.723435745997037*^9, 
  3.7234357534705753`*^9}},ExpressionUUID->"f8249dad-4a20-444b-9f38-\
5b38d7579ba2"],

Cell[BoxData["19.166508300779242`"], "Output",
 CellChangeTimes->{3.723435754135929*^9, 
  3.723435842507518*^9},ExpressionUUID->"fc2ed15c-3ef2-4b09-841a-\
69e6749c9f8b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"22.5", "-", "19.1665"}]], "Input",
 CellChangeTimes->{{3.723435965274564*^9, 
  3.723435970868421*^9}},ExpressionUUID->"a0a11ce1-c561-45ac-982d-\
7f584e4f96f4"],

Cell[BoxData["3.333500000000001`"], "Output",
 CellChangeTimes->{
  3.723435971400498*^9},ExpressionUUID->"0d5edb03-2aa4-41f9-b76d-\
b1cac5f86167"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"6", "MHe4"}], "-", "MMg24"}]], "Input",
 CellChangeTimes->{{3.72343577611263*^9, 
  3.723435783351108*^9}},ExpressionUUID->"8b3cabe4-6766-4030-8339-\
2a5eb083efc7"],

Cell[BoxData["28.483062499999505`"], "Output",
 CellChangeTimes->{
  3.72343578379478*^9},ExpressionUUID->"0bffb0e5-c7df-49a9-bcc8-1d337f8b2c5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"7", "MHe4"}], "-", "MSi28"}]], "Input",
 CellChangeTimes->{{3.723435852202083*^9, 
  3.723435861490391*^9}},ExpressionUUID->"1cffa1fe-daeb-4572-b86a-\
0e0adf80644a"],

Cell[BoxData["38.467203613283345`"], "Output",
 CellChangeTimes->{
  3.723435862147868*^9},ExpressionUUID->"33d1d168-d314-44c3-aa7d-\
955e14534e76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"8", "MHe4"}], "-", "MS32"}]], "Input",
 CellChangeTimes->{{3.723435888927301*^9, 
  3.723435902209132*^9}},ExpressionUUID->"89a0638b-519a-43d5-93e3-\
63f2372057e4"],

Cell[BoxData["45.41485742187433`"], "Output",
 CellChangeTimes->{
  3.72343590283237*^9},ExpressionUUID->"32b4de8f-5d51-4070-b58e-9c68919c15a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"9", "MHe4"}], "-", "MAr36"}]], "Input",
 CellChangeTimes->{{3.723435908425074*^9, 
  3.723435918012966*^9}},ExpressionUUID->"510daeef-412b-46e8-b5e7-\
31bbc486b8ba"],

Cell[BoxData["52.05577880859346`"], "Output",
 CellChangeTimes->{
  3.723435918397929*^9},ExpressionUUID->"8dae9987-099e-487f-bb57-\
5c1ffcbda9e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"10", "MHe4"}], "-", "MCa40"}]], "Input",
 CellChangeTimes->{{3.723435920174674*^9, 
  3.7234359286601677`*^9}},ExpressionUUID->"527ee110-3c4f-4f5e-a4d1-\
61084f4e0f5e"],

Cell[BoxData["59.09553808593773`"], "Output",
 CellChangeTimes->{
  3.7234359290907907`*^9},ExpressionUUID->"cc37fda9-045c-451f-a668-\
e1e824451c35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"6", "MH1"}], "+", 
  RowBox[{"6", "MN1"}], "-", 
  RowBox[{"3", "MHe4"}]}]], "Input",
 CellChangeTimes->{{3.724641394891861*^9, 3.724641410407686*^9}, {
  3.724641527976643*^9, 
  3.724641569557868*^9}},ExpressionUUID->"93cda70b-fb4c-4125-ac54-\
2ac37a6bf2fb"],

Cell[BoxData["81.82107689308941`"], "Output",
 CellChangeTimes->{3.7246414110301657`*^9, 3.724641529523018*^9, 
  3.724641570354104*^9},ExpressionUUID->"7ba0e9e4-497f-4e88-b3cd-\
d9363c8e8200"]
}, Open  ]]
},
Evaluator->"Quartet",
WindowSize->{808, 668},
WindowMargins->{{Automatic, 14}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"32fa6479-d176-4899-9339-04ae3a742f00"],
Cell[757, 27, 204, 5, 30, "Input",ExpressionUUID->"590ab28c-97f2-4674-b744-e5f52b928ae1"],
Cell[964, 34, 1612, 38, 220, "Input",ExpressionUUID->"b5ede209-a3c8-4405-a31b-03773a681e01",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2579, 74, 1822, 60, 262, "Input",ExpressionUUID->"1745d63e-b5e8-40b6-bda0-a2c2dcdc2c32"],
Cell[CellGroupData[{
Cell[4426, 138, 251, 7, 30, "Input",ExpressionUUID->"0ee489ab-5d7b-401a-bf29-9b64b946a254"],
Cell[4680, 147, 165, 4, 34, "Output",ExpressionUUID->"4bcfc2fc-b1c5-4113-b849-e0d543cce03a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4882, 156, 201, 5, 30, "Input",ExpressionUUID->"a1c3ee8f-f9c6-4b3f-85fb-a80078266859"],
Cell[5086, 163, 149, 3, 34, "Output",ExpressionUUID->"a5214965-b026-47bf-babc-20248a45f18e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5272, 171, 199, 5, 30, "Input",ExpressionUUID->"3d536b2a-e42b-44a3-b821-2a09725dc1f6"],
Cell[5474, 178, 148, 3, 34, "Output",ExpressionUUID->"b9538516-d169-44ad-972c-5a338f09d154"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5659, 186, 186, 4, 30, "Input",ExpressionUUID->"53fbe268-b158-4fc3-b75e-9ec04fb0c33f"],
Cell[5848, 192, 148, 3, 34, "Output",ExpressionUUID->"4e603738-59ff-4cf0-9db0-b0be8c033a0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6033, 200, 202, 5, 30, "Input",ExpressionUUID->"f8249dad-4a20-444b-9f38-5b38d7579ba2"],
Cell[6238, 207, 170, 3, 34, "Output",ExpressionUUID->"fc2ed15c-3ef2-4b09-841a-69e6749c9f8b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6445, 215, 184, 4, 30, "Input",ExpressionUUID->"a0a11ce1-c561-45ac-982d-7f584e4f96f4"],
Cell[6632, 221, 147, 3, 34, "Output",ExpressionUUID->"0d5edb03-2aa4-41f9-b76d-b1cac5f86167"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6816, 229, 199, 5, 30, "Input",ExpressionUUID->"8b3cabe4-6766-4030-8339-2a5eb083efc7"],
Cell[7018, 236, 145, 2, 34, "Output",ExpressionUUID->"0bffb0e5-c7df-49a9-bcc8-1d337f8b2c5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7200, 243, 200, 5, 30, "Input",ExpressionUUID->"1cffa1fe-daeb-4572-b86a-0e0adf80644a"],
Cell[7403, 250, 148, 3, 34, "Output",ExpressionUUID->"33d1d168-d314-44c3-aa7d-955e14534e76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7588, 258, 199, 5, 30, "Input",ExpressionUUID->"89a0638b-519a-43d5-93e3-63f2372057e4"],
Cell[7790, 265, 144, 2, 34, "Output",ExpressionUUID->"32b4de8f-5d51-4070-b58e-9c68919c15a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7971, 272, 200, 5, 30, "Input",ExpressionUUID->"510daeef-412b-46e8-b5e7-31bbc486b8ba"],
Cell[8174, 279, 147, 3, 34, "Output",ExpressionUUID->"8dae9987-099e-487f-bb57-5c1ffcbda9e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8358, 287, 203, 5, 30, "Input",ExpressionUUID->"527ee110-3c4f-4f5e-a4d1-61084f4e0f5e"],
Cell[8564, 294, 149, 3, 34, "Output",ExpressionUUID->"cc37fda9-045c-451f-a668-e1e824451c35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8750, 302, 295, 8, 30, "Input",ExpressionUUID->"93cda70b-fb4c-4125-ac54-2ac37a6bf2fb"],
Cell[9048, 312, 193, 3, 34, "Output",ExpressionUUID->"7ba0e9e4-497f-4e88-b3cd-d9363c8e8200"]
}, Open  ]]
}
]
*)



==> Radii_VS_Alpha_Number.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84210,       1960]
NotebookOptionsPosition[     83406,       1936]
NotebookOutlinePosition[     83764,       1952]
CellTagsIndexPosition[     83721,       1949]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Radii VS Number of Alpha Particles", "Chapter",
 CellChangeTimes->{{3.723603420991571*^9, 3.7236034420747623`*^9}, {
  3.723603533011986*^9, 3.723603537356078*^9}, {3.724114985903781*^9, 
  3.7241149882066927`*^9}},ExpressionUUID->"2228d00c-6b56-49a3-a979-\
8cf3395aae4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.86", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.09", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.70", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.70", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.10", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11.88", "-", "11.88"}], ")"}], "/", "11.88"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15.05", "-", "15.05"}], ")"}], "/", "15.05"}]}], 
          "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{"11", ",", "18.58"}], "}"}]}], "*)"}], "}"}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.38", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.83", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.25", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.65", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.05", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.47", "-", "7.10"}], ")"}], "/", "7.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.96", "-", "7.46"}], ")"}], "/", "7.46"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.42", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.91", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.38", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.83", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.30", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.81", "-", "7.10"}], ")"}], "/", "7.10"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.45", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.99", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.50", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.00", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.52", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8.20", "-", "7.10"}], ")"}], "/", "7.10"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.49", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.06", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.61", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.15", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.75", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "20"}], "}"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Mesh", "\[Rule]", "Full"}], ","}], "*)"}], 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\[LeftTriangle] 4\[Alpha] \[RightTriangle]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[Square] 4\[Alpha] \[Square]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[HeartSuit] 4\[Alpha] \[HeartSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.92", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4.2", ",", "0.15"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<(a)\>\"", ",", "Black", ",", "20"}], "]"}]}], ","}], 
    "*)"}], 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]r\), \
\(N\)]\)/\!\(\*SubscriptBox[\(r\), \(N\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzGtIUwEAxfExDKeTaVCy1DLNTbZZurStJur2SZ25LIkFEeZSmIussIxI
yFITYagTlXLBdDqYhjCTmY/yytp6sPXALIv1sEGJXInAta0YW/fcD4ffhwP/
DM3FE/VMBoORQw2e54gHDy2Sipg2gxH6S1rG4MMGpQ2eMn6Yhb7dCXMw8Vxo
EW6pWQ545VuxG3K7Hi3Dg3sOe+HYltoPdwqIEGx+PRuGLaW3OBLKNhYzCd51
ybJgZDAkgJ4LUwaYsF3RDzMWPCZYncmzwrBG6IZ5OsN3aLuvC0JtfEMUcghL
nJRSEFvDhsUF+h2wMX8tGc4Mt8dMUkq52m0wciw3DgYk3HjI/3gpup8gFW+z
96YeoBR53elwQOQTwS/hoBjqWOwyuJL6VQWVPMtp+HnEUwuTipo09N89qoXc
9QEdvEl2NMKzgaOX4fDzwh5Y0ZvSS3du/DbBSm2KBSbfUY1D3sb0JJyKZduh
ntQvwJGr9Q5IRExPYc67P1FY9orNyKU07zoiha6ffhmckOW1QmcnSXs9s18P
N/nBJVhnM1v3vSEVTJdhAlYp8+1Q0rxO2zQveAyXHC8JOFS06YRqefsz+C9a
swzrfgRWYLdw9ROUd0x74ZPa2xtQs6r+BX0P/qZlUa6dMafDIWOfEF6rsIph
6z2nHNr55eVQfvzFSehVvaf9D7rsbmQ=
  
  "],ExpressionUUID->"c59aa787-dc32-43b4-bca4-53dfa9a0d662"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.007490636704119857}, {5., 0.015679442508710777`}, {6.,
          0.02459016393442629}, {7., 0.032608695652173905`}, {8., 
         0.04135893648449044}, {9., 0.05211267605633805}, {10., 
         0.06702412868632708}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.014981273408239714`}, {5., 0.029616724738675944`}, {
         6., 0.04590163934426234}, {7., 0.06055900621118007}, {8., 
         0.07828655834564258}, {9., 0.1}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.02059925093632965}, {5., 0.04355400696864111}, {6., 
         0.06557377049180334}, {7., 0.08695652173913036}, {8., 
         0.11078286558345643`}, {9., 0.1549295774647887}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.028089887640449507`}, {5., 0.055749128919860516`}, {
         6., 0.08360655737704929}, {7., 0.11024844720496893`}, {8., 
         0.14475627769571647`}}]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.007490636704119857}}, {{5., 
         0.015679442508710777`}}, {{6., 0.02459016393442629}}, {{7., 
         0.032608695652173905`}}, {{8., 0.04135893648449044}}, {{9., 
         0.05211267605633805}}, {{10., 0.06702412868632708}}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.014981273408239714`}}, {{5., 
         0.029616724738675944`}}, {{6., 0.04590163934426234}}, {{7., 
         0.06055900621118007}}, {{8., 0.07828655834564258}}, {{9., 0.1}}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.02059925093632965}}, {{5., 
         0.04355400696864111}}, {{6., 0.06557377049180334}}, {{7., 
         0.08695652173913036}}, {{8., 0.11078286558345643`}}, {{9., 
         0.1549295774647887}}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.028089887640449507`}}, {{5., 
         0.055749128919860516`}}, {{6., 0.08360655737704929}}, {{7., 
         0.11024844720496893`}}, {{8., 
         0.14475627769571647`}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"\[LeftTriangle] 4\[Alpha] \[RightTriangle]\"", FontSize -> 
        32, StripOnInput -> False],StyleBox[
       "\"\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[Square] 4\[Alpha] \[Square]\"", FontSize -> 32, StripOnInput -> 
        False],StyleBox[
       "\"\[HeartSuit] 4\[Alpha] \[HeartSuit]\"", FontSize -> 32, 
        StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "20"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.92, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{3.90625, 0},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(a)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {4.2, 
     0.15}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"N\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]r\\), \
\\(N\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(N\\)]\\)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1259.02734375, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{4., 10.}, {0, 0.1549295774647887}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.007490636704119857}, {5., 0.015679442508710777`}, {6., 
          0.02459016393442629}, {7., 0.032608695652173905`}, {8., 
          0.04135893648449044}, {9., 0.05211267605633805}, {10., 
          0.06702412868632708}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.014981273408239714`}, {5., 0.029616724738675944`}, {6., 
          0.04590163934426234}, {7., 0.06055900621118007}, {8., 
          0.07828655834564258}, {9., 0.1}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.02059925093632965}, {5., 0.04355400696864111}, {6., 
          0.06557377049180334}, {7., 0.08695652173913036}, {8., 
          0.11078286558345643`}, {9., 0.1549295774647887}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.028089887640449507`}, {5., 0.055749128919860516`}, {6., 
          0.08360655737704929}, {7., 0.11024844720496893`}, {8., 
          0.14475627769571647`}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.007490636704119857}}, {{5., 0.015679442508710777`}}, {{6., 
          0.02459016393442629}}, {{7., 0.032608695652173905`}}, {{8., 
          0.04135893648449044}}, {{9., 0.05211267605633805}}, {{10., 
          0.06702412868632708}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledSquare]", FontSize -> 20], {0., 0.}], {{{4., 
          0.014981273408239714`}}, {{5., 0.029616724738675944`}}, {{6., 
          0.04590163934426234}}, {{7., 0.06055900621118007}}, {{8., 
          0.07828655834564258}}, {{9., 0.1}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledDiamond]", FontSize -> 20], {0., 0.}], {{{4., 
          0.02059925093632965}}, {{5., 0.04355400696864111}}, {{6., 
          0.06557377049180334}}, {{7., 0.08695652173913036}}, {{8., 
          0.11078286558345643`}}, {{9., 0.1549295774647887}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.028089887640449507`}}, {{5., 0.055749128919860516`}}, {{6., 
          0.08360655737704929}}, {{7., 0.11024844720496893`}}, {{8., 
          0.14475627769571647`}}}]}, {}}}, {}, {}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["N", FontSize -> 32, 
         GrayLevel[0]], 
        Style[
        "\!\(\*SubscriptBox[\(\[CapitalDelta]r\), \
\(N\)]\)/\!\(\*SubscriptBox[\(r\), \(N\)]\)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {3.90625, 0}, 
      PlotRange -> {{4., 10.}, {0, 0.1549295774647887}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {3.90625, 0}, DisplayFunction :> Identity, Epilog -> Inset[
        Style["(a)", 
         GrayLevel[0], 35], {4.2, 0.15}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{4., 10.}, {0, 0.1549295774647887}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
        Style["\[LeftTriangle] 4\[Alpha] \[RightTriangle]", FontSize -> 32], 
        Style["\[DiamondSuit] 4\[Alpha] \[DiamondSuit]", FontSize -> 32], 
        Style["\[Square] 4\[Alpha] \[Square]", FontSize -> 32], 
        Style["\[HeartSuit] 4\[Alpha] \[HeartSuit]", FontSize -> 32]}, 
       LegendMarkers -> {{"\[FilledCircle]", 20}, {"\[FilledSquare]", 20}, {
         "\[FilledDiamond]", 20}, {"\[FilledUpTriangle]", 20}}, 
       Joined -> {True, True, True, True}, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.92, 0.85}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.732480549932418*^9, 3.732480586941525*^9}, 
   3.7324806872173357`*^9},ExpressionUUID->"dc3c3f43-3400-4f46-bcfa-\
bb883ea8a832"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1.86", "-", "1.86"}], ")"}], "/", "1.86"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.09", "-", "3.09"}], ")"}], "/", "3.09"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4.70", "-", "4.70"}], ")"}], "/", "4.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.70", "-", "6.70"}], ")"}], "/", "6.70"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9.10", "-", "9.10"}], ")"}], "/", "9.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11.88", "-", "11.88"}], ")"}], "/", "11.88"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"10", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15.05", "-", "15.05"}], ")"}], "/", "15.05"}]}], 
          "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{"11", ",", "18.58"}], "}"}]}], "*)"}], "}"}], "*)"}], 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.40", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.89", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.36", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.83", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.32", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"9", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.91", "-", "7.10"}], ")"}], "/", "7.10"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.46", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.03", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.59", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.18", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.89", "-", "6.77"}], ")"}], "/", "6.77"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.51", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.15", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.81", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.54", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5.56", "-", "5.34"}], ")"}], "/", "5.34"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6.28", "-", "5.74"}], ")"}], "/", "5.74"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.02", "-", "6.10"}], ")"}], "/", "6.10"}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7.96", "-", "6.44"}], ")"}], "/", "6.44"}]}], "}"}]}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "20"}], "}"}]}], ",", 
     RowBox[{"Joined", "->", "True"}], ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Mesh", "\[Rule]", "Full"}], ","}], "*)"}], 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\>\"", 
            ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[FilledSquare] 4\[Alpha] \[FilledSquare]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\[FilledRightTriangle] 4\[Alpha] \[FilledLeftTriangle]\>\"", 
            ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.92", ",", "0.85"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(b)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"4.2", ",", "0.23"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<N\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]r\), \
\(N\)]\)/\!\(\*SubscriptBox[\(r\), \(N\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72360312153301*^9, 3.723603164547243*^9}, {
   3.723603235882807*^9, 3.7236033303254023`*^9}, {3.723603398706463*^9, 
   3.723603400378648*^9}, {3.723603447762092*^9, 3.723603472260736*^9}, {
   3.723603545964777*^9, 3.723603605735485*^9}, {3.723603673753686*^9, 
   3.7236038747484913`*^9}, {3.723603909973765*^9, 3.7236039417752028`*^9}, {
   3.723604084039976*^9, 3.723604096063539*^9}, {3.7236042578366203`*^9, 
   3.7236043037684317`*^9}, {3.723605133544653*^9, 3.723605154033331*^9}, {
   3.723605246397843*^9, 3.72360531316044*^9}, {3.723605593324583*^9, 
   3.7236057725442123`*^9}, {3.723605947331627*^9, 3.7236060112825203`*^9}, {
   3.723606093179572*^9, 3.723606106969624*^9}, {3.723606180381377*^9, 
   3.723606199006278*^9}, {3.723847716144618*^9, 3.723847723252956*^9}, {
   3.7238477534785147`*^9, 3.723847760756709*^9}, {3.7241118675263853`*^9, 
   3.72411208900486*^9}, {3.724112126370504*^9, 3.72411222306782*^9}, {
   3.724112271749617*^9, 3.724112448344777*^9}, {3.724112502940897*^9, 
   3.724112605160802*^9}, {3.724112654394758*^9, 3.724112659601204*^9}, {
   3.724112709111185*^9, 3.7241127246844597`*^9}, {3.724112756184997*^9, 
   3.724112778405075*^9}, {3.7241130178681183`*^9, 3.724113024830114*^9}, {
   3.72411315151505*^9, 3.724113192825232*^9}, {3.724113226453868*^9, 
   3.72411326162221*^9}, {3.724113320344689*^9, 3.7241133724037533`*^9}, {
   3.724113427170609*^9, 3.724113436999847*^9}, {3.724113564858665*^9, 
   3.724113708390729*^9}, {3.724113764774798*^9, 3.724113777891721*^9}, {
   3.724113885442504*^9, 3.724113914800441*^9}, {3.724113963192498*^9, 
   3.724113964981874*^9}, 3.724114422035808*^9, {3.724114970306817*^9, 
   3.724114973927593*^9}, {3.7241156497478247`*^9, 3.724115904523328*^9}, {
   3.724115945122314*^9, 3.724115948760034*^9}, {3.730980809894784*^9, 
   3.73098081068438*^9}, {3.732480653391322*^9, 
   3.7324806956501007`*^9}},ExpressionUUID->"cbca63a2-ff8e-4da4-831b-\
325cded73b98"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.011235955056179869`}, {5., 0.026132404181184572`}, {
         6., 0.042622950819672246`}, {7., 0.06055900621118007}, {8., 
         0.08124076809453482}, {9., 0.11408450704225359`}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.02247191011235957}, {5., 0.050522648083623695`}, {6., 
         0.08032786885245906}, {7., 0.11490683229813653`}, {8., 
         0.16543574593796162`}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.03183520599250935}, {5., 0.07142857142857145}, {6., 
         0.11639344262295083`}, {7., 0.170807453416149}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
        0.012833333333333334`], AbsoluteThickness[1.6], 
        LineBox[{{4., 0.04119850187265913}, {5., 0.09407665505226481}, {6., 
         0.15081967213114755`}, {7., 0.2360248447204968}}]}}, {
       {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.011235955056179869`}}, {{5., 
         0.026132404181184572`}}, {{6., 0.042622950819672246`}}, {{7., 
         0.06055900621118007}}, {{8., 0.08124076809453482}}, {{9., 
         0.11408450704225359`}}}]}, 
       {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.02247191011235957}}, {{5., 
         0.050522648083623695`}}, {{6., 0.08032786885245906}}, {{7., 
         0.11490683229813653`}}, {{8., 0.16543574593796162`}}}]}, 
       {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.03183520599250935}}, {{5., 
         0.07142857142857145}}, {{6., 0.11639344262295083`}}, {{7., 
         0.170807453416149}}}]}, 
       {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
        AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->20], {0., 0.}], {{{4., 0.04119850187265913}}, {{5., 
         0.09407665505226481}}, {{6., 0.15081967213114755`}}, {{7., 
         0.2360248447204968}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\"", 
        FontSize -> 32, StripOnInput -> False],StyleBox[
       "\"\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[FilledSquare] 4\[Alpha] \[FilledSquare]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[FilledRightTriangle] 4\[Alpha] \[FilledLeftTriangle]\"", FontSize -> 
        32, StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.231], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], FontSize -> 20, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.30000000000000004`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "20"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "20"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.92, 0.85}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{3.921875, 0},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(b)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {4.2, 
     0.23}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"N\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]r\\), \
\\(N\\)]\\)/\\!\\(\\*SubscriptBox[\\(r\\), \\(N\\)]\\)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1244.69921875, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{4., 9.}, {0, 0.2360248447204968}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.011235955056179869`}, {5., 0.026132404181184572`}, {6., 
          0.042622950819672246`}, {7., 0.06055900621118007}, {8., 
          0.08124076809453482}, {9., 0.11408450704225359`}}]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.02247191011235957}, {5., 0.050522648083623695`}, {6., 
          0.08032786885245906}, {7., 0.11490683229813653`}, {8., 
          0.16543574593796162`}}]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.03183520599250935}, {5., 0.07142857142857145}, {6., 
          0.11639344262295083`}, {7., 0.170807453416149}}]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         Line[{{4., 0.04119850187265913}, {5., 0.09407665505226481}, {6., 
          0.15081967213114755`}, {7., 0.2360248447204968}}]}}, {{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledCircle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.011235955056179869`}}, {{5., 0.026132404181184572`}}, {{6., 
          0.042622950819672246`}}, {{7., 0.06055900621118007}}, {{8., 
          0.08124076809453482}}, {{9., 0.11408450704225359`}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledSquare]", FontSize -> 20], {0., 0.}], {{{4., 
          0.02247191011235957}}, {{5., 0.050522648083623695`}}, {{6., 
          0.08032786885245906}}, {{7., 0.11490683229813653`}}, {{8., 
          0.16543574593796162`}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledDiamond]", FontSize -> 20], {0., 0.}], {{{4., 
          0.03183520599250935}}, {{5., 0.07142857142857145}}, {{6., 
          0.11639344262295083`}}, {{7., 0.170807453416149}}}]}, {
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          AbsolutePointSize[6]], 
         GeometricTransformation[
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 20], {0., 0.}], {{{4., 
          0.04119850187265913}}, {{5., 0.09407665505226481}}, {{6., 
          0.15081967213114755`}}, {{7., 
          0.2360248447204968}}}]}, {}}}, {}, {}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["N", FontSize -> 32, 
         GrayLevel[0]], 
        Style[
        "\!\(\*SubscriptBox[\(\[CapitalDelta]r\), \
\(N\)]\)/\!\(\*SubscriptBox[\(r\), \(N\)]\)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {3.921875, 0}, 
      PlotRange -> {{4., 9.}, {0, 0.2360248447204968}}, PlotRangeClipping -> 
      True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {3.921875, 0}, DisplayFunction :> Identity, Epilog -> 
      Inset[
        Style["(b)", 
         GrayLevel[0], 35], {4.2, 0.23}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{4., 9.}, {0, 0.2360248447204968}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]]}, {
        Style[
        "\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]", FontSize -> 
         32], 
        Style["\[FilledDiamond] 4\[Alpha] \[FilledDiamond]", FontSize -> 32], 
        
        Style["\[FilledSquare] 4\[Alpha] \[FilledSquare]", FontSize -> 32], 
        Style["\[SpadeSuit] 4\[Alpha] \[SpadeSuit]", FontSize -> 32], 
        Style[
        "\[FilledRightTriangle] 4\[Alpha] \[FilledLeftTriangle]", FontSize -> 
         32]}, LegendMarkers -> {{"\[FilledCircle]", 20}, {
         "\[FilledSquare]", 20}, {"\[FilledDiamond]", 20}, {
         "\[FilledUpTriangle]", 20}}, Joined -> {True, True, True, True}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.92, 0.85}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.724113711307714*^9, 3.724113888968886*^9, 3.724113965454115*^9, 
   3.724114422787074*^9, 3.7241149992380323`*^9, 3.724115907044196*^9, 
   3.7241159494717913`*^9, 3.730980812042872*^9, {3.7324806581460447`*^9, 
   3.732480696173974*^9}},ExpressionUUID->"304d1cd4-3d10-432d-938e-\
8b6729bbecaa"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1396, 754},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 278, 4, 69, "Chapter",ExpressionUUID->"2228d00c-6b56-49a3-a979-8cf3395aae4c"],
Cell[CellGroupData[{
Cell[883, 30, 9757, 286, 241, "Input",ExpressionUUID->"c59aa787-dc32-43b4-bca4-53dfa9a0d662"],
Cell[10643, 318, 31383, 668, 811, "Output",ExpressionUUID->"dc3c3f43-3400-4f46-bcfa-bb883ea8a832"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42063, 991, 10049, 269, 220, "Input",ExpressionUUID->"cbca63a2-ff8e-4da4-831b-325cded73b98"],
Cell[52115, 1262, 31263, 670, 802, "Output",ExpressionUUID->"304d1cd4-3d10-432d-938e-8b6729bbecaa"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> S32.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    407911,       7771]
NotebookOptionsPosition[    407222,       7750]
NotebookOutlinePosition[    407580,       7766]
CellTagsIndexPosition[    407537,       7763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", "=", "8"}], "}"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"625", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.3`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"625", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.3`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"625", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.3`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"1250", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.3`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "5", ",", "15"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Vanishing 4\[Alpha]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[LeftTriangle] 4\[Alpha] \[RightTriangle]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[Square] 4\[Alpha] \[Square]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[HeartSuit] 4\[Alpha] \[HeartSuit]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.87", ",", "0.83"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Thickness", "[", "0.005", "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.025", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.016", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.006", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(a)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"5.5", ",", "9.6"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<b (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E(N\[Alpha]) (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7238917410025167`*^9, 3.7238917726524343`*^9}, {
   3.723891876901616*^9, 3.723891906821569*^9}, {3.723891941449333*^9, 
   3.723891973549776*^9}, {3.723892259817564*^9, 3.7238923485927353`*^9}, {
   3.7238923875720253`*^9, 3.723892449531497*^9}, {3.7238960178511133`*^9, 
   3.723896018183629*^9}, {3.724116531684771*^9, 3.72411658608564*^9}, {
   3.724116629860237*^9, 3.72411665665119*^9}, 3.724116749753319*^9, {
   3.724116816880685*^9, 3.7241168543351927`*^9}, 3.724116898045869*^9, {
   3.7324811729109364`*^9, 3.7324814108936777`*^9}, {3.732481442157894*^9, 
   3.732481581717414*^9}, {3.732481619484106*^9, 3.732481620490409*^9}, {
   3.732481738690097*^9, 3.732481756311954*^9}, {3.7324817873933496`*^9, 
   3.732481787727727*^9}},ExpressionUUID->"7ac75a61-9992-4876-92b5-\
627c936bc307"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.],
         LineBox[CompressedData["
1:eJwV13c8lV8YAHAhK4rIvNzXe+997zWujOz12BmRMjIqSqVfEtoqq5BCRqRC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         "]]},
       Annotation[#, "Charting`Private`Tag$23432#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], Opacity[1.],
         Dashing[0.025], LineBox[CompressedData["
1:eJwV13k4lF0UAHBJJfUVJTEG77wz885YRpbSQjpFi2SpSCGULZEsKUmbULJn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         "]]},
       Annotation[#, "Charting`Private`Tag$23432#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.005], Opacity[1.],
         Dashing[0.016], LineBox[CompressedData["
1:eJwV13k4VG0UAHCkSBKSj7HNneWObWRXQqdQikgJFSVEixQlEiWhInskRbRI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         "]]},
       Annotation[#, "Charting`Private`Tag$23432#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[1.],
         Dashing[0.01], LineBox[CompressedData["
1:eJwV13k8lF8XAPBRkixFIcZg5nlmnhnLWNqIlvMLJbImSbIlKktaUJKiiMpe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         "]]},
       Annotation[#, "Charting`Private`Tag$23432#4"]& ], 
      TagBox[
       {RGBColor[0.528488, 0.470624, 0.701351], Thickness[0.005], Opacity[1.],
         Dashing[0.006], LineBox[CompressedData["
1:eJwV2Gk8VG0UAHBKhTYk2c3cO/fOWIaUylqnqCQhWVII2SopCiUtiCI7IUUR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         "]]},
       Annotation[#, "Charting`Private`Tag$23432#5"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"Vanishing 4\[Alpha]\"", FontSize -> 32, StripOnInput -> 
        False],StyleBox[
       "\"\[LeftTriangle] 4\[Alpha] \[RightTriangle]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[DiamondSuit] 4\[Alpha] \[DiamondSuit]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[Square] 4\[Alpha] \[Square]\"", FontSize -> 32, StripOnInput -> 
        False],StyleBox[
       "\"\[HeartSuit] 4\[Alpha] \[HeartSuit]\"", FontSize -> 32, 
        StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.225], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.225], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.14400000000000002`], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.14400000000000002`], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.054], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.054], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.025`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.016`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.006`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.87, 0.83}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{5, 9.062055083086339},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(a)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {5.5, 
     9.6}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"b (fm)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"E(N\[Alpha]) (MeV)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
      Automatic, {{10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {10.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {18., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {10.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1171.91796875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{5, 15}, {9.062055083086339, 16.162463428349703`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13c8lV8YAHAhK4rIvNzXe+997zWujOz12BmRMjIqSqVfEtoqq5BCRqRC
CJVSRimyZ9mKUpRVQmZGUvgdf93P94973jOec57nkT5wYtchVhYWlqF1LCxr
vydDX99mLArD52jObbdkFCHgrLjzIpsIhFneal3lUoSnOoeSP6iKwOeOiPPb
ebdCr5yEtIamCHTeDLSU+6sAPBIdWbd1RMDuQbwoPqYAR/7oPHM1EgEux2dW
lm8UACsSqh7cKQKB14TLI0IVIH5r7Y/JYyIwIJovmcmmAOdwigpnhggkObrq
lfMxIVvg00vPLBHIjxZ7/3tFHrpYbug0PhQBi9YD7w2n5UG5b8kk6pkIPPx0
qpH3vTz8vPtuj2AZmk+bSIj3bXnYtyUkgNwtAtNfJrv2yMiDEdfAW/WNokDd
18hvaS8Hyjbfru8XEIXsB/ZNR8zlAE/8sSNcSBRici5VxerKASt1suODuCiI
ehbK8hFyUKn/99NpuihsbhbxT/stCzpnt4wVgih4hty9zEyRhW3D5jyKJ0VB
qVjofviMDFCZO5odz4iCxVzhI+UfMiB4amd04HlRsJLeaz/aKwO/1jlubgsU
hYCEXV7n38hAnqSHuHekKDiNsNtQ0mRA3j5A9kmWKPgWPqiIt0Xj1RZYMLpF
wYcq5JFUyoCpHWa58T2iMELqMhosYEDJx55Nq1/R9wO2ymk8YoDNT/auru+i
EDQT3MOZyAD/zY77L8+KwhmrM7aqPgzocPt78utGMcgyC1IvIxgQsGyUctNE
DG7GdQwwkulgHt69urpdDHxLYxc/x9NBSOD4gWNWYnDc7234ret0yKEm0g13
i4HiE8OBrRfo0GU5kj/lJgbDkmF6vc50kL8TWW9xUQx4HsW9FiPR4ZNa1xRL
oRgc7jn853MWAbWHz7m4FomBmnpI2I9UAp4mSjS8LBaDshNDPf9uERCy4J7q
XSkGt4/JFBtcI0C2aNKqt0UM/E+3qqicIMBflSvn5YgYiNZyLD3RIkBim7aH
t5Q4dLAPmZV+pAGHx9e2t9LisDNZgau9gwbT8cHaNJo4NJj2+vxsokHtbMPm
XjlxGKX2iGlW0sCr0K7KXFMcpliKBxQe0aBU2VuKZicOiY1XyZcu0mCvUnp3
T4Q4VOy8VOnFoAFXcWzwcqQ4mD0I0Cil0OA5hMiSY8TB6Z9noACZBjw7D148
kCgO5XuwAy1baPDSm4aNZoiDYsGJrgg2Ggg8eXRk4bU4SP+s2MPfT4U6omCB
f1IceJu2ScunUMHnacY95Rlx8OrRspO9TQWSWvx2uzlx+DuikMFMoIKfyak7
t5bEQb333XmjKCqQPdT0pDgl4FtYZejjS1Q4n14SKodJgNBNuWjP/VRgkmqE
THdJQFCdie1JggrPh433PbaXgCW5xMdVOBW08usf8DtJgF0EzXILmQrbTRu1
evZLwNWdRobNIlQ44NPh5nNcAmY4046d46ZCYm3fkztXJeB1WMOt2gkKrHr9
M54ql4D1XscX2EsoEKYeEG1XLQH04KCx6SIK8LKydBfXSUDlbnffgUIKiN9i
O3alWQLqntTh7bkU2FbFEyv2WQLmXLouD6VTwHOL2BejeQnQ381o/XKNAh1l
qqeT5Eggv7Kbf2U/BUT72f/VKJBAhY3vc8peCrixdoZMKZHgV6K9qIELBaZN
/WJMNUhgIdgwFOtAgU3tTx/PGZNgydbKxnUHBXYM0gd37iOBGHnXjlhtCrzl
ELfhjiVBeGq5/kFxCvDLjHZtu0kCrtoL+f+JUmCP5StXt1sk+PB9iX5amAIj
Nxz+e5lCQvFOCMdvpgCnWHzooRwSEPxbk3/xUMBEjre0qoYEBWO8wbr/cKiy
WWH4L5CAZtY3MN6PA0O091XCHxI06R+dcOjDIbq/eHv+PxJoB+QF1XzBwdX3
tOcIqyTcJOJUMj/jsBg3/sBhkyT4/ZgMuNyJg+KHz4QKQxLmT6c7vHyDQ5rr
S+q4kyScUb0wNFCAAyct4TnnXkkoZWtsu5WPg/eEnzHFTRJ2hUTN2OThoBOg
4OF8WBLaC9qa6nNx6L6Xdf+NnyTYJ5sntT7EgX8oHs+6LgmXt8QFGd/DIeio
D7avTBLkPCQuFEfhUH2qb2dZpSTchlXtu5E4sAdZB5NqJaHz3H8QeB2HiET5
wc+NkhCpMcBlHYFDXM3IfcduSfimoWjFEYpDlqQ73XZWErSsZYz7LuIwwmh3
zFuQhN8fLZeGLuAgu03/6qYlSVDqtH875o/DUwvJ0RYWKchYfv9g5RwOr85+
yrHYKAWvUv3I+qdxaOywVTCWkYLlu+9aMG8ceL9U7rsvLwVXNce/mxzHwXpk
6w1WRSkgmR+a8vLC4f0K33SlmhRkxk43V/6Ho3zWmK9rLAUrHDt8Ao/gMBlq
qKq+XwqucfZZO7jjIKiloiObIAXVWu23nB1wEE6ZemSTJAUnso8StfY4iLM8
ETl9VwrufUqmb0XG6qmzFelSMO/2x5/bDgeFXcI59k+lwH7jOrU2Wxws/vsj
EtwgBV95SWEpO9D8Wl6EZjdKgQx5zylJZFtFv9mmFing+RVakmqFw56FsVbh
Timw0rDcnmWJw+GQ3tAn/VLw55SobrU5DiF3KmY//pGCbu5AppYpDmHLF9yX
/0nBUpTE11YTdB5uGm04Cxl4Y2pbPJBjiPyc4xxk6M5X9bhpjENqQYY7myAZ
tEhFRqxGOJQ0hrYpyJPB7l5NiAjgUM401LXbSgYfb1O/Cn0UzzErOeeVyXB2
xCXCE/mNw9mwWg0yHFgfxyjXw+HDoKeuswkZvg6Ps53VxeHXkuXj0H1k2Pl3
YFFSG4eOtNvFk+5kuLm8f6BDC4c80x8NjofIkPAfc0M48vG4kG8yXmR0H6ck
5jVRfMgUS7aeJ0OXGwtbvwYODW0c8uqXyMBI6a1PQc4+baeVFkQG6fPZ5a7I
HlVTDn7hZOBf8DX6qo5D3x4iRjiBDI0HrU5NqaH1rJxMDUwig4P95KMi5OTM
qicjd8lg7RTGEYjsPO36tiSDDOKuBgqCyB/C41n355EB2z+6wVwVhxfMAf43
hWQgXVDaIYZ8870CWeklGRIFJx+ObUPnR27UZisngz53xqMY5OYiltMPmshQ
Zrona1QFh8eu1pf528hQl5Z8oxr5Gmty7Pl3ZCjtUb+ajGxmrf7U8hMZ3IaC
UncjE3NXSp/3kkHDXbNYEZn9zrtGyX4y8JD39W5Erv5+/MfUMBloKwJqrco4
pF9/Pb9njAxf7rw8+gw5SImbvXqCDMrHFu7FIuteysRuzpHB//bFjU7Irtcm
5EnrMGgKyG6aVcLBaq/Q83ZWDM4uc4/3ImsramuHsmPgnZrL1oAs/uGq+SQn
BiwvlQVTkXkePWvP4MZg3N2B6zrynwsfHB03YNAdpzd1Drlbmnq4ciMG+8jT
kY7Ib+YsJk7xYzBRyGGwHfllg+8pmc0Y2OpeHNBEzr6T9PeLIAbTZUte8siJ
xytC4rZgcCeWOUhGDoVhbjMRDD4cq9IXQj4lyBf7VxTN38HjCjeyx7CKaJ44
BmH5dU9XFXHYXex8z4OEwUOFxLIF5F19XHICUhhcfLPt/eSa178sKiNjsFAW
UP0D2VbukOF/0hiIXtG6NoC801awVZiC1lu/VaYX2eZslVMNFYOvB+mpH5Gt
U058P0FgcNj354/3yDtqJH1JDAzStpmt70C2Gm3690YGgxYq53wrsuUm/6un
5TD4PLL4ogXZQpUhhDMxOOfw03TN5i4f7rUqoPn7PM1e8/bgK3IXFDHYfFiw
c+3/Zg+UX9KVMViJGW9pRzZt6TfsVMHA9xxf/Nr3TWajW4NUMdh+whJfm5+x
mK4zUx2D4Y5L/j3IRvo/v3/SwMBY5dKdfmTDQ7d9w7QwWLagBA8jG1w3W1bW
wcByzoI5gQz581f7dDHIkW9PmUPW/3hfKFIfg/LNMR3/kPWWbdM0DDAQ++7Z
sB7tv47505exxhjYDQzNia3FzwlXIz1TDJwlt8vSkLUSeNrGzDA4c8RcUglZ
Y+DwsJElBt98CtUtkdU5t/hNW2GQsvmHqxOyGrNmOdkag8UrO7Q9kbedJ29Z
sMVgMN6OfBVZ5V5LWsZuDDTK3+C3kZXrLsjb2GOg/064JwdZUaDb6OEeDDRv
zh5qR5Z/FOPnvB8DnZLWegqKf7k2vRUOdwx2Tsns1kKWnR+PKDyAwRvp/uu2
yAwD83TewxhsbVFaCUamflrXXu6FgUd49NsxZMrqM5dj3hhc0O67y4HuI07b
90PEB4Ng3b2bKciYb8mKz0kMWqMHf+xFJnGfZFL8McgO2i3Wgyyk+e1aeDiK
t7gNr3+h92KOR1NVJAKDpKr05i3ofXnfG9WXfQ2DIwtR+zWR44LUt9VHYeic
XDlCkAXeXPvCfhMDN/dsQzH0Xm10VFIMScNAoexb6z70/k0ywj4LZGBQzbFw
NwK5ZenzlfT7GNxvvfL1OXJk6pVPldkY1NfpV/Gi93PD8MeQ1Sco/nJ3jVYh
c50O6LpYjEH/lDndAL3PI6bvA3lfo/2s6//th9wgypBNLsUgUrxTOQs5rLQj
4HUFBnlmUt950Hu/np3GWKrDwOR4KKMHmTW+yf/sOwwYUl8So1F++Jsnivn9
xED5bvA9HQMU79SiO5QJDJzutZYEIife2r2laxIDYa2j2jXIigHRPBq/0P7L
hh61NET50JJ9fnkR3Uf+Ux5uKH+1f596G8EhDfz3bygmo3yXKd5wMl1aGtiE
s2QcLNB9vHK6od1RGq4KD1g9Rfm5xuaS6O9SaUiXLBGzQPVA5pncC7GyODxy
1nkXdhnlI/cCFmYiemdTvzjlJqP30vjA1pglHDyFP34PLET5IETL58gRCjxJ
6OZraETxWVzmzNFCgfbG1tz0rzjcKdxyJFuRCkctrgSyTuMw8/zGSwdlKox3
5bCbI28v4ubi3EYFt6jRfTeQf79afnhEHdXZFwPjJGZwsCv/PsbQo4KUb/ec
0i90vm9feD+2pEKV9adkhzmU/7/an8k7TIUyzVfKgYs4/MedGFqSTIUrEvLu
liwUyCgqmtuRSoVbpfXfQ5A/H/x4cOAeFeLhr2EJskW5qCHXfSqE9+HhjHUU
kDl5d8X+ERXea6xXY2NF9W5v2tmZF1R4prAsm89GgUN5j48y2tB67H86T3FQ
IHlvc/frdirkujHHpTkp0MkzYWbzjgqzOWn2dsjGhxSIM11UGL3Gm/8KmSqe
P1jTQ4VS1cSIQC4KDF4uctk/QoVPen7l61H97OZYtSNxHQ1IW39jc7wU4MiW
jbJEfRMn55dgGh8FHs/FN7Osp8GYwY1CB+SF2MOWx7hoECboEPEKObJ5gzls
ooF1ssvK+Y0UeGXgYDxGosEBy26+uU2ovpf/qaWnQYOB8IXKWlS/F/nb+c9q
0sDp9wutaWSXt2XFD7VpUDGqFSohSIHswzEagvo0mD+eEOmLrJOuqjZiQoNx
xRseEkKoXxEOUorbTYNNehWah7dQoJJlC2PYmwYyQ30XukUocDpjvVe8Dw3k
Q2v2LyPLGi88Az8ahHuqCeOov7gZ/lH97mka8Nd2LK31G0c33jHbifrOhIfC
95eQN5PIR0oiaBCc9dBXAPUnHuoy2dGZqO+UiBaWJFFA7JPYmHY2DcisiTt1
kFv9eRRGH9Cg+/yFvS7IGuU/Xxg9pgFf8fhUEjKfydO6xXwaiMa++S0gida/
S+X7gQo0fqxf4l9kLm9dqvpnGhhummDkkimQ+rozrKGHBic6vvHVIW/j9hp1
/EKD5nLW5l7k/Zl3np7rp0HTTMX7DRga7/NvjZJhGmSsfyjgiexhVrBDdxad
x9mzFmLSFFi6aZ7XMkcD1vXxNQrIMYP9m/ct0EBthl/YGPn1pU3dAX9ocE/B
yMwbefNzrwOVqzRQShr/XIlcgdHPGvESkJrc0rgPp4Cdd/mn93wERB4Z6fFF
Hnttr+OxiYC03dn1V5CFHa+sC91MQG44SSYH2Stq4Hq9KAE53kfxWWTxpbtp
5jQCaj0Nxi5RKHDmPX+jjR7yH8rEGSoF/Kun/60DAqaSw7zDkC/lt299bkDA
pqcnaxKQr9yISRA1IeC6O8dIIXKsJb/7gCUBgnIVpEnkJzWbFv2cCLC149Zy
plEgr2BKluZCQEkSz+/DyIXpbXs/uhIwnv83/CRySeCNGm03AvRa6mmRyA3a
m26wHyHAOKPA9jXyYOFGIvEUAY6mST4CBAWGMyb3bD9DgFpE+gkJ5NHY1utL
ZwkIxdiNaMjTJ6Jn9l0gwHDP9GEN5GW5jWX0EAIk1PFMV2QWicmpT5cJ2HC0
0PQQMjtPKx4ZSsA31s6y48g8I1FXp68SMH/yq0wAsmgmn13xDQIG3Lr+JCOT
4ifCjsWi+Y6mGmQik0NaiiXjCSjoYe57jEy4RZFDEgkwXSzaUoysQuL7aZFC
gCaXZuA7ZLUNE5LLqQTwtPw+3o2stdS881kaAZ1+ZUpfkaE7skgwkwD3T2Ea
o8jWN3lDenMIGFLdZryMrLw1/r3vEwI2ahy6sY6OzrtRjMb5lIDooGMv1iN/
XSXeKOUTQIoSi+NDrr6TK9ZQQEAl5d12AeRs1W3HXJ8TsJoV/FkI2fuYwcbw
l+h8N/yIlkDexfFmP6mYAN7XuflSyGrp1vn5JQTMTUc+k0Ze+eBi11uG4imo
SIeOPOg7mOVbgcZPF2iWQa7nPfqbo4oAmY/ZavLI0YZn7ijVEvCCPT1FEdnv
y7+f9XUE5JUJ31FGdjh3Wde1gYBM3hHfbchagjw3Zt4Q8NlGkqaGLPU0pj+s
kYDSb+WF6sis5iLKpGYCvtK7JDWRh4dSLue3EDAGnge1kBsDqF2mbSj+Oi9e
0UZ+KvaY6G0nYCJKKFgHOe650jnfdwR0sCg56SKfsXn1lqOTgM0V73n1kJ3H
9CSSuwh457Ryd816oXVeSh8JUHYv4NBHxjGr8vpuAlw9ZqzWzPH63SbXzwQc
mSn1XvOYvZP7TA8B/gnCXmtume4rCPtCQHLvqvGa864fZif1oXiy9f+zNv5N
YsI+v5+AbYHhEWs+V3XygekgAb4TjPm1+bm6Li32DBFwgOqms2b4HWTh+52A
6hyF/WvrocZxJnP8QPePI3Hv2nq5mNETd0cIaCq5pb62H+MNQvpKYwToWqlO
aCC3H7gbU/+TgIs6PgFr+/l8WXrQZYKAcF6Ln6rISUkPVWYmCZDXqVVZO4+L
KltDw6YJWDTvd1w7L7fWFx8kfqH7WHjPce08jY/qMPJnCfCZY1NRQOa9Z97U
s0DA7pHKi2vxMK3ZTvJdRPEfRfpJIHd2OnhzLKH9nsRVqcjJPB4CSssE9Ber
uq7FW1DW2IH6FRQvvCaaa/HoAb7PXVjo8N80+y8RZPkzAY5hbHRw8Hm2wI/M
L7D+kcR6Ovzbmm+4Fu9zj68v5XHQ4ajW9f+4kUsHklJ6uOkgxLW4Y+2+WO0o
HFLkp8M9KtuhqbX7pl2lWS5AB3e/ukdja/dVpu2GpSAdYpOpzd+Rxdf/1D4s
TIcD3sOPepBHSvGbd0l0sBYsaKxD7s1RHGNI0SHeKWG5ArktSQ+KyHTYzzix
sQS56JTzeDtOhxhxlcZc5FD5OGMOGTq0Sao+jkc+J552J14WjR+wvi0S2Yvr
6TQmT4crL2kdoch2394ma2+lg4B+iM9ZZDx53byPKh1IA30kJ+TyDb5ZPQZ0
UFPzURZGLvgT8NfTCM3vmYo+H3LWj0jbBWM68HG8kGVHjqx5uMy/nQ5xyWyp
M+h9dbnQb29qTYcp2LnQiLw4ZsOR70wHnkNpvmeRx7v3uuq50qHi1kEvL+S+
+mMFTXvpsAlnmroj12eE7xt2Q+uX+p5ogXzTuaJI4gj6XuihXAlkpUaFI2En
6SB/tqLwJcoPcU6hUaqn6eB3QPnyI+S5kZ7Cb2foEEjZLn8XuYgzgsXInw41
KiEbApC1TIZurwbRwWan1qoBsnHlreZz0XQwy1ytqUb5K8tm8hc9Bo3fukm5
AJmjz1jsYywdwmqd/NOR3y7PHFJNoMN9v8rbgcjW2larM3fpcC3+i5AW8p4i
FuVjj+hg6r6d/SHKj8UmjnvEH9PBnwTiCWv5sis34O0TOnjuZd0Qgvxl1rmJ
nof2p5r7kgvyAaUXHt+K6ND1UDyTdy3fPjl6a28tHU5fnlrvifJ3UMa7fzZ9
dGh3eG7PhuqD6i9tBoP9dBgzw/+bQPUEu1hL2KlBOrC1U/Z/RA6/0cB/+zsa
z3V1LAc5+mIpdfAnHewGf1zbiZzikG11apEOZ5R+zSRIofzJ45+cJMCAe2co
MdyonvlncnZAVpABJXOGdVOo/tELPkWUCTEgNqW/pwu5+rd33oAIAzyOFeam
I7/9drBWVooBD82Cv6kjd5fvGC+VZcDEW86sfRIUmPeT1hkwYsCGNFJmghgF
Mm2O2CaYMICFv/H2aWQ7+dzD5mYMqPEq9LJHLviuEZtvwYBlYfccIWSfPTuH
g20ZsBSoGRaL6rtx3cAYfD8DDsa5vrmC6sNvXF++HfRngKdtWLEtqic7U5Oi
hvMYsCte1CWcH91/emjVpQIG2Iowbrsjzz3znRd6zoDmhPkSbWShKou9Ri8Z
MK42+mgK1bt2Q//k08oYUG3JreaA3EV3b3ZqZEBxbCefFKqPP+TJbGgZYsDr
5dXppA0U+FRdcrVQWAZIHLtUdVF9X5+TnxXsLwOzYemxkajvkZxs76wZloG5
Tw9/qIyj/kbmbm6LpSzIjYa47P2CQ3BlVJJlsSycWdrS3tmEg42EfVYjVQ66
uA46GhfjYOTd4CIQIQfrXlG8u7NxSCcdoDbPy0GfrcGTulgciJoHidYu8vDO
ZPEk4xLqd5nVsu/K5aESn+IlPFHfNcve8VaWCec6f62/vhMHj/xfWMQNJox4
S8t3auLgHbL7n0UsE0ZtpZ2OI5/d/fwjbzwTKhnb/TmQr82fjo5JZELjLHZb
A/W3zzT//L2VwoS4zDvmyah/Xqpa/ZD9mAm2b3P93VF/HvuON6q2gQmyrlST
IXm03vvHPcPeou9ZL6y7gJx5qtVoexMT9nLdL9yMXCQcs9TUyoSfSRnzBnI4
9DoLer7vYkL1UsfcPRkcGENiRoNDTKC6ZH1zInBQfu4vlfmdCWXROTPTNBy0
Q3v+HPrBhEGV/tlwZGt6St7oGBPqmmY+vqDicPIYJjUzw4RNVkAWoOAobwX/
KZhlQqmOy4cHOOq/+QY7T80zQUi3PUQPOenZ/euLi0woWul9fUwah4wg9iMl
S0z4wxK4nRX5se0hw4v/mNB580ZjEobDc7xeUm+FCVXvBA23IpfPEn9WV5mw
uZ3/WR0Zh/8BPq5KMA==
           "]]}, "Charting`Private`Tag$23432#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.025], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13k4lF0UAHBJJfUVJTEG77wz885YRpbSQjpFi2SpSCGULZEsKUmbULJn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           "]]}, 
         "Charting`Private`Tag$23432#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.016], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13k4VG0UAHCkSBKSj7HNneWObWRXQqdQikgJFSVEixQlEiWhInskRbRI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           "]]}, 
         "Charting`Private`Tag$23432#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[0.01], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13k8lF8XAPBRkixFIcZg5nlmnhnLWNqIlvMLJbImSbIlKktaUJKiiMpe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           "]]}, 
         "Charting`Private`Tag$23432#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Dashing[0.006], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV2Gk8VG0UAHBKhTYk2c3cO/fOWIaUylqnqCQhWVII2SopCiUtiCI7IUUR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           "]]}, "Charting`Private`Tag$23432#5"]}}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["b (fm)", FontSize -> 32, 
         GrayLevel[0]], 
        Style["E(N\[Alpha]) (MeV)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {5, 9.062055083086339}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {5., 9.062055083086339}, DisplayFunction :> Identity, 
      Epilog -> Inset[
        Style["(a)", 
         GrayLevel[0], 35], {5.5, 9.6}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{5, 15}, {9.062055083086339, 16.162463428349703`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.025], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.016], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[0.01], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Dashing[0.006], 
         Thickness[0.005]]}, {
        Style["Vanishing 4\[Alpha]", FontSize -> 32], 
        Style["\[LeftTriangle] 4\[Alpha] \[RightTriangle]", FontSize -> 32], 
        Style["\[DiamondSuit] 4\[Alpha] \[DiamondSuit]", FontSize -> 32], 
        Style["\[Square] 4\[Alpha] \[Square]", FontSize -> 32], 
        Style["\[HeartSuit] 4\[Alpha] \[HeartSuit]", FontSize -> 32]}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.87, 0.83}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.72389173453529*^9, 3.723891773014969*^9}, {
   3.723891887050001*^9, 3.723891907421194*^9}, 3.723891943328556*^9, 
   3.7238919742498903`*^9, {3.723892274871746*^9, 3.7238923529588833`*^9}, {
   3.723892391332673*^9, 3.7238924504827967`*^9}, {3.723896009947612*^9, 
   3.723896019514539*^9}, 3.724116589116523*^9, {3.724116632160502*^9, 
   3.72411665753671*^9}, {3.724116750791687*^9, 3.7241167707687387`*^9}, 
   3.7241168555359*^9, 3.7241168992626534`*^9, 3.732481176578225*^9, 
   3.7324812140581284`*^9, {3.732481275889114*^9, 3.732481397634005*^9}, {
   3.7324814392591257`*^9, 3.732481457814534*^9}, {3.732481488713722*^9, 
   3.732481582348997*^9}, 3.732481621024784*^9, {3.7324817396994247`*^9, 
   3.7324817569729156`*^9}, 
   3.7324817883576508`*^9},ExpressionUUID->"fc67288d-581d-4cde-a915-\
0699856191c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", "=", "8"}], "}"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.08`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.08`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.08`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox[
           RowBox[{"15.617810799492082`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
           SuperscriptBox["b", "2"]], "+", 
          FractionBox[
           RowBox[{"202.`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"0.44999999999999996`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
          FractionBox[
           RowBox[{"25", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"0.08`", " ", 
                SuperscriptBox["b", "2"]}]}], ")"}], 
             RowBox[{"9", "/", "2"}]]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["34.101`", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"0.09`", " ", 
                   SuperscriptBox["b", "2"]}]}], ")"}], 
                RowBox[{"3", "/", "2"}]]]}], "+", 
             FractionBox["50", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"0.16`", " ", 
                  SuperscriptBox["b", "2"]}]}], ")"}], 
               RowBox[{"3", "/", "2"}]]], "+", 
             RowBox[{
              InterpretationBox[
               RowBox[{
                TagBox["InterpolatingFunction",
                 "SummaryHead"], "[", 
                
                DynamicModuleBox[{Typeset`open$$ = False, 
                 Typeset`embedState$$ = "Ready"}, 
                 TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                    GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                    False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    BaselinePosition -> {1, 1}]}, 
                    Dynamic[Typeset`open$$], ImageSize -> Automatic]},
                  "SummaryPanel",
                  
                  DisplayFunction->(
                   ButtonBox[#, Active -> False, Alignment -> Left, 
                    Appearance -> {
                    "Default" -> 
                    FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                    DefaultBaseStyle -> {"Panel", Background -> None}, 
                    BaselinePosition -> Baseline]& )],
                 DynamicModuleValues:>{}], "]"}],
               
               InterpolatingFunction[{{1., 15.}}, {
                5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
                 False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
                "], {
                 BSplineFunction[
                 1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
                   "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
                  "], {0}, MachinePrecision, "Unevaluated"], {}}, {
                Automatic}],
               Editable->False,
               SelectWithContents->True,
               Selectable->False], "[", "b", "]"}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "5", ",", "15"}], "}"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Vanishing 4\[Alpha]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\>\"",
               ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{
             "\"\<\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[FilledSquare] 4\[Alpha] \[FilledSquare]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.87", ",", "0.83"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Thickness", "[", "0.005", "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.025", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.016", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Dashing", "[", "0.006", "]"}], ",", 
            RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"Inset", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(b)\>\"", ",", "Black", ",", "35"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"5.5", ",", "10"}], "}"}]}], "]"}]}]}], "]"}]}], "]"}], 
   ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<b (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E(N\[Alpha]) (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7238917410025167`*^9, 3.7238917726524343`*^9}, {
   3.723891876901616*^9, 3.723891906821569*^9}, {3.723891941449333*^9, 
   3.723891973549776*^9}, {3.723892259817564*^9, 3.7238923485927353`*^9}, {
   3.7238923875720253`*^9, 3.723892449531497*^9}, {3.7238960178511133`*^9, 
   3.723896018183629*^9}, {3.724116531684771*^9, 3.72411658608564*^9}, {
   3.724116629860237*^9, 3.72411665665119*^9}, 3.724116749753319*^9, {
   3.7324816884380293`*^9, 3.732481722102803*^9}, {3.732481769601445*^9, 
   3.732481769815959*^9}},ExpressionUUID->"1ba62ff8-e503-4f0a-97db-\
969ec691edeb"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[1.],
         LineBox[CompressedData["
1:eJwV13lcjF0UB/CQVEIprVPz9MzMM9MyadGe/FKWFku0SFki5JVU9tBGZdcm
IREK2VqI0l6KVIoiChWSFhUJUb23v+bz/WPuc5dz7zlHfd22ZRvGi4iIDIwT
ERn7PZvH5xQNzkDJ8GDpu70G2OG5V/eyuDyi5f9mXTcwwPVNpybXTpZH2IrC
4CS+AZq3prQPT5XHUdWlc5NVDGAdWJfoNkMeAivVXdUTDDA9VkNChpZHlNt6
TmG9PtLL3rQGm8vjWsF45X979NHDN4td5SsPu6HPGw9W6gH1q3fv85dHcd71
PIMiPcSFHHQ/u0MebAdT0d77ejB7U8VpCJRHV9xWi4hkPUQcXXPPIVIeHbvn
qBrt1YNaz6EG80vy0Fo2xIvR1MPizOcKyi/kMZT252F/nC6SVw/8NW4g/z+6
LKnrmC4GJJVanBvlseNzJL83TBfn1q+7Hv1eHhfNokam++uiXe6niUSXPDKO
70mvWqSLoN3KK39PUECE/ZmaUXFd3LHYkPjKUAFv647sXSg1E81aKuompgqo
jwu21/qrA0mVupSzFgpwuharSHfqYNMfi7se1goQd73rYP9EB1S2XEnbUgUE
H5UvOBKug9iZZV++bVFAq2KG6tUJOthDcwwmXVZAgquHZcEUIVJl3jzwTlFA
xkmll79GtNEgcsqi8roC7GrWvZzbpw39D0PzTtxVwPU3OyqlXmqj6/yLFbL5
ZD7PFcJ8z2pj9YywIHajAvrefWtYoaENa/HWp8ZTFcFdXSlt76wF/SWfjq2R
UUTqNednm2y1QMd/WRQpp4iotAPF0bO1MJ77re6VsiIUvbM0pzBaKJrz981O
viKmVykEXvqlCYvdMzqzoAjvsPMHhRc0MavdVlJ3uyL0cuSuRPZrgCtcVOW6
SxF2A1k39L9oQHbH0pPBexXhoL7K+WuzBr6Pc53+PFgRQaeX+ex9ooF0VS9l
3+OKcOsQXcK5pAFt5yDNWymK8M+6VhjrSMYry7QTNCrCjyvnlZAnQO+iBbdj
mxTRwWqwbssUIPd107TR9+T7QTO1TG4IsKRLtKHhsyJC+kObJsULEDjddc3B
H4rY5bDL0dBPgLq1f7e/n6qElAUhxvmMAEHD1hfi5ikhLqauVZDIh21k4+jo
QiX450X/fhvLh5zM1nVbHJSwNeBp5JljfKRx4/lzlytB99bc1pn7+Giw78jo
XauEdtUIy+aVfGifO15ut18JkjdiHimx+Hhj1NArkqWEjU0b/7xNYVC2cY+7
R7YSjIzDIr4kMbgTr1LxIEcJ+ds+Nv07wyBs0DPJt0gJZ7do5FgdZaCZ/c2h
uVoJgTtrDAy2MQg0FE970KEExTKxoVtmDFRmmXv5qimjTvTjgrzXPIh5vX/+
VF0ZSxN1xGvreOiLDTXn8ZRRMb/Zr+sZD2U/KqY3aynjK7dJybSIB58sp2Jb
U2X0iuS06tzgIU/fV43npIz4ysPsA/t5WKWX3Nh0RBmFSw8U+Qh4EM+JDh0+
rowF14JM8jg83EOYJjtKGW7/vINl2DxILl2/f128MgpWUOuqZ/DwwJdHfb2s
DN3MbQ1HJvAgc+vGpsFHylDvKlwh3cLFYyZzUPqbMqSezVLXvsCF353LF/X7
leHTZOakeZYLllHsQqcBZfzt0LksPM1FwLwd584MKcO4+cVe6xNcsL2MLNUm
qeBTRFH4zQNc7E3ODdeiVCAXp3XSew0XQlap3PxlKgh5PM9xO8PFvXab1Ted
VTCkFX+zmObCLKP8mrSbCpyO8OxnsLlYOL/SrGmNCg4vtZ5bpcDFOr+6tX5b
VdA/6dKWPRJcxJd9uHXusAoeRVScKevhYNTnn01vgQom+mwdFM3lIMI46KRT
iQr4oSGdfdkcSI0Xacx5rIKi5Z7+rVkcKJ+ZsOVQlQoe33pM197mYFaxZLTS
WxUMuDcc/JjMgfcMpXfWP1UwZ7mg5t1RDuryDXcmaLGgPbJcemQNB4otov9K
dVgwmDDl7YVVHKwdXx/Wq8fC93hnRSt3DvrmB0TNN2HBTrbiY7QLB9Nq79wc
sGFhyNFhicciDha18duWrmZBib1sUbQ5B0/FlJdIRLMQmVQwZ70yB9IaXxtm
xbEgXrYv4z9FDlbYP/RYe4aFV5+H+DvlOeg45fLfgwssEu+MfOx0DiYpxYZv
SGOBkZ6Z+F2Sg3laUnnFpSxkdkqFzv5Ho3jJiCBwkAXegg+t3S00BIrND0//
YeHZnM09Lh9onGzJWZjxjwXzoPSQ0nc0PPx3eneMV0UcE2Nw9S2N3zHd11ym
qSLgy7egg/U0dF+9ZQwEqvi5M9nlwRMalzwecLvdVLHLcN/H1kwak3in701a
pYq8CZXPz2TQ8O0JsOGsVcWysBP9S9JpWATpeK3cqIrazOfPym/TaLyYcuVJ
gCqcE20Taq7TkP4YS6ccU8XBGTEhNhdphGz2o1bnq0LLS2VfzgkaJTs+LM0v
UsVZjJqfP05DNGRxKKtMFfV7/kPwMRpH4rXb3laq4rhJq/jiIzRiSjuuuDaq
4pOJroNYOI0UVU++4w9VmC3WsPmwn0aHoNY1fVAVv17bD33cR0Nz1pzD04ZU
oVfv/LQzkMYdO9Wv1SJquDz88trIHhoPd79Js5uqhodJAew5O2lU1jnq2Gio
Yfj8i2rKl4bUu6LVV7TVcNi0+/O8rTQWd8w8NV5XDSzbDb0+PjRejkzpKzJS
w9Xovqqi/2iSzyozZtuoYURskV/wJhrfwucaGq9Rw9FJHxa7eNKQNTOw0Dyt
hhKz2jMrXWjIX+i9sSRBDdtSNzNlzjSURW4p7DyvhotvEvkzialy7o/CZDX8
XPsnUMKJhs4y+TTnO2pwnjrO6LkjDbv//iiEVqjhvRQr4sIiMr/q++GplWrQ
YK/YoUrsqBvw41m1GiS/h+cmOdBYMdhZI1+vBgcT+4Up9jQ2hjWH32pRw58d
irNLbGmEnSv88fqPGholgoVm82lEDO/zHP6nhqETKu9r5pHzWGvynBZhQyqq
rNqLOIrJSNsqxkZjhqFXnA2NpMzLnhNk2TBjZVuPt6aRWxn+XEebDaeLpWEK
oFEgnDvbaSYbfr7zAwrnkHiOGknbq8/G7g73I97ET1x2R5SZsLFuYoygwJLG
qzbv2SvnsfG+vXvC7tk0vg/Z3wxfzcbSv62/Vc1p1F06m/PNk4244TWtdWY0
0ud/qXDdwMbp/4STI4m3xoR90vBhk/vYq/LTlMSHRo5qzV42GtaKTGgxoVHx
XEzb+AAbggvN5ReIU3c6mV0KYUN9b2qBB7FXca9LQCQb0oP+1u+NaXxYwUTJ
n2ajcr3Djl4jsp6R7UnBCWy4OH+7kU2ceLX4Vsd5Nha7RYgFE6/s83iae5kN
ZQ8rHVniV5Gx49eks0Gt+TrZ1pDGfWGr9JMsNlj79BYpEce91GHrPWAjXvbb
9c5Z5PzYleYTCtiYI3H5RhRxVbbIzmvP2MifvyLlqwGNmx6LD0o/Z+PxpcRT
JcRHxydG733BRl6T8eFE4gWLje/Yv2Fj7ceQpOXEzMChvHvNbJh4muboEoue
e1Gp2sKGJHt181Tiks9bv/S2s8EbkTGq0aeRfOzRzxWdbLw792DzXeIQPQnR
kh429LcMXowmnn3gKhU3wEbg2f1T3Yg9jvZos8ZReBaU+uyHHg2HVXL3asdT
2D0s0d1MbK5rbh4uSsE36faECmLlV4dtv02iIPJAXzaJWPLG3drLEhS6PV3E
jxH/2ffK1XUyhcYYy949xI3q3I1FUymsZvcddyV+MmDXs0OaQk+WmNVC4gcV
/js0plNwnL2/1ZQ49VzC33eyFPryh3y0ieO3FobFzKBwLlrYxiYOR7vEAgUK
r7YUz5Ej3iE7JfqvIpm/i9chCWKvdgPFdGUKERmP74zq0lies/KiF4vCdZ34
/EHiZR/EtWTUKOx/MuvltzFPfJCdz6YwmB9U8oXYUWvD3P/UKSgeMjvaSrzU
UbZGnkPWWz5To5l4ye5it1Iuhffr+UmviRdf2PZ5G0Nho3/Xl5fEi0pV/VkC
CpdmLZhYR+zw9dm/JxoUqrmTftYQ208LPLxTi8Lbjt/3q4ntDAVytJDCHpeu
+WO2dX91sUaHzN/vTuqYF4Ye0tqnS2H6Rtn6sf8vuKb/gK9PYSSqu7qWeH51
y9x6Awr+e6bEjn1/3o+TNSGGFBZus6fH5mejNHul0JhCe92BwCZi6zldn9+Y
ULAxOHCuhXjuhrP+EWYUhu04oe3EVscWDOtbULAfsBP2ECPj5+EPsymkadde
GCCe8/qK3PE5FAqmR9X9I7YcdrxkYkVB6bN3xUSy/xa2dx5E21Bwav04oDQW
P9s8rC3nU1ipulCTR2x2WvJ55wIKuzbZquoRm7RubLe2p/DJL8vYnth40oyA
PgcKF6Z/8XAjNhKWDicupvD70CJzb+JZe9kzBh0ptMU6sQ8TG1ysvnR5OQWT
gif0WWL9x/u0lzhTmPNCvimNWFem0fr6CgqmcT821BJr34gKWLmGgkVuTTmH
xL/Wc8sRMU8KS3s1lpsRa/7sPpK1jsIT9ZZjjsQCK9tkqY0UZlbrjYQSc9+M
qy3woeAVefJpJzFn9K77Fl8K+8w/nBcj95Hmrf6i4EchdPaq6Rxiyj93xG87
hZqTbV9WEbMktgs5gRRSQ5YrNRHLmX46GhlJ4i1m8qPv5L0YkDQ1VDhCIaE4
uWoGeV9eNp/4kHqUwqbBE2tMiWNCjGeVn6DIOXmIhRHLPDn6TjSOwlrP1LlK
5L2a6qqnG3aJgk7+p5rV5P37Joh4K3OZQonY4PkjxNVDbw8lX6FwpebQ+3vE
x5MOvSlKpVD+eE6xFHk/J7e/Dhu9ReLv9rKvxcTiO4Ma9udQaOm15VuR97lj
/stgqUdkPx+3/AogrlAUaCbmUTiuXK+fQhyRVxf0qJBC+gK1z5LkvZ8oyhMM
PaYwb2u4oIl4fOyzwN0vKAjU3sWfJPnhb7oiFdBFQf986EULKxLv3OxznB4K
bhdrcoOJ488sn9HwjYK82WbzUmLdoJOSJt/J/muGb7afS/KhvejP4d/kPkrv
8FpL8lft596nR8TUIX3llG4iyXdXlSu2J6urY4J8ioaLHbmPh3ZW1Lqq47B8
q8Mdkp9LlxxQ/JWnjmTVXCU7Ug9c3XV7X7QmjRsrLV5EHCT5yDNTRBhP3tmk
d263E8l7abNuZtQQDW/515+Ds0g+CDPz27SJg1unG6dUVJL4zMlfKVbNQW1l
ze3k9zTOZc3YlKrLxWa7Q8Hj+2j03zv1wEWfi+6GNFFb4oXZEuKTZnGx9sTX
1aeIfz0cvr7JmNTZ+4NjVPppOBV87hRYcqHm3zig952c79P7vjftuShe/CbR
ZYDk//fOu9I3cpFv+lA/+DeN/yTiw3MTuTikou1pL8LB5ezsgUVJXJzJK/8c
Rvx2/ev1rRe5iMXfubnEdgWKc8WvcBH5gY4UjONAY/v5EecbXLw0mWg0YTyp
d5sv7e6/z8VdnWHNjAkcbEi/uVnwnKzHuWtlrxgHiauqGh/VcnF7rbBbfRIH
9ZI9C5a84OJH2iVnJ2KbDTrMrgYuvh6VynhIzFXOaCtt4iLPMP5IsDgHbQez
3dd0cPHGMqBgIqmf17oWL4ofxwNr5i9qQIoDsVTNE/akb5o06V0obwoHNwdi
q0Qm8tBpdSrLhXgweqP9FnEeImRdjjwkPl412RbTeFic6D6ydyoHD61cbDpZ
PKyzb5wyMI3U99pdZpYmPLRGDhaVkfo9O9Ap8IcpD26/7pv1Ebs/zc+5bs5D
4VezcBVZDlI3RpnIzuHh59bTx/2JLZINjTrm8dCte8pLRY70K/IhejHLeZhm
WWi6cQYHRSIzBO2+PGh8/LCvUYGDnZcn+sT68aAdXrpmmFjTZvAuAniI9DaS
p0l/ERf52vj8Th6ky+qGxvqNzVPPLVhK+s7T1+WvDBFPZ7E35R7hITTlur8M
6U+8jDVST14lfafKSXlVFgdKb5Q6zVN5YI+PX2pBXBMoqfP1Gg+Ne/etcic2
Kei6b32Thyk53b0JxFPm3Xn8O4MHxegnv2RUyfqXGXxeV0jGjw6I/0ss7jub
a/yWh7nTegS32RwkPaqPqGjiYVvdpymPiWdJ+Hx1fcdDVcH4qmbiNVfP3dnT
wsOz/sKXkyky3ttfJrntPFyeeF3Gm9hrQeai2T/IeezebaekzsFQnG169QAP
4yfGluoQR7W1TF89yINRv7S8DfGjA9Mag/7wcFHHeoEv8fR7PuuKRnnQS+h+
W0RcSPF3W0sxSEqsrlxNc+DkW/Dm5RQGxzd1NPkTdz5ytvCaxuDS8tTyQ8Ty
rofGhU9ncDuSpZFG7HOi9Vi5IoM03830D2LlofOXbHkMyrytOg9wONj1Urpy
iSXxH07PLi4HgSV9/8aBQW9ihG8E8YGM2pn3rBhMu7O99DTxoVNRpxXnMTjm
KdaRRRxtL+3Zas9AVquQ9Y34Vum03wFuDBydJMxW8jhIz+zV5LkzyE2Q/LWR
OCv5+arXHgy6M/5GbifODT5Var6WgWV1Oe84cYX5tFOimxjYXM50fETcljWV
id/BwHV+gp8Mw0H75W8rFu5iYHQkeZsK8dfommNDuxmEU6LWPOK+bSf7V+9j
MHdF30YT4mGtqfn8MAYqxvRVD2IRlW+9bw4ymLw5a/4GYlHJGvp4OINP4+vz
txJLdpw43HeYwc/t7zWCiBWvTnHKOcWgdW3Dn0RiVmxPxJZoMt+vSVZXidlh
1TmqsQwym4SrbxIza0+ww+IZzP+dPSOH2IA1pcvuAgNTcdPgF8RGk3tUh5MY
SFb/2tpIbDZUtfTuJQb1Afl674nReDxb9ioDzzcRJl+JF8dJhTWnMfhoOMtm
mFh/ZuxL/1sMpppsODWOT867Uok36Q6DkyFb7k8kfj/KPNHLYMA6oRQzhbjk
3G2likwGRZwXC2WIUw1nbfG4x2A0JfStHLHvFqupkQ/I+U7+clKFeJnYkzWs
HAZSj25nqBEbJS/OyMhlMNB3/K468cgrd6fmfBJPIdkWfOI2/7YU/0IyfrJM
lQZxudTmX2LFDDRepxppE5+cu+ucXhmD+6LJF3SJA9796yp/zCA9X/6cPrHL
noOzPSoYXJXq8J9FbCYrear/CYO3S1R5RsRqd6JaIioZ5H0qyDImHm+roM+q
YvCe36BqStz+8cLBjGoGnfBeb0ZcGcRtmP+cxF/9/kPmxHeUbjLNtQx6TsiF
WhDH3NPb4/+CQZ2Intts4l1LHj4Vq2cwvfCllCXxyk5LlcQGBi/cRs6P2TL8
sY/eawb6nplic4hpyqGgvJGBh1e/w5jFHr2Y5vGWwab+PN8xdzq7efY3MQg8
Le8z5uq+D5kR7xgkNo/ajDn92EZR1gcST46Bf8bGj2N6nDNaGMwKjjwy5j3F
26/Nb2Pg3yP4OTY/D4+h300fGazjrrUYM36F2Pl/ZlCSprNmbD3cmEmJYl/I
/ROLXzW2XnHhyZ7zHQye5Z4xHtuP7gq5OXqdDGY7GPaYENeuOx9V3sVgv4Vf
0Nh+3htWb3PvYRApZddlSJyQcN2g/xsDbYsyg7Hz2G8wMzyij8Fv2xbXsfNa
W3P/lcp3ch+zLrqOnafNZgtBxg8GfgMTDHSIpS7aPmsaZLC8o2j/WDz0mday
/H+T+D/B6mKI6+tdfMWGyH5/ow25xImSXjJ6wwxacgw9xuItJKVzXfkIiRep
eaZj8egF/3vuInz81yf6XYFYe1eQa8QEPlz87g5KE0vLTLyhMpGPfzMz5o7F
+8DNY0PpYnxsNjv2nwRxXmvChSYJPuTEfy8auy8Oi7I+6krzcZE7YUPv2H0z
LzYtkOHDM+Dxjc6x+6rx/JS9LB/Ridyqz8TKE7vMN8rzsc63/UYTcUceHXee
xcdi2czKx8TNabqdAjU+Yt1ODxcSP0+wRDabjzWCbVNzibN3rOyupfmIUjao
vE0crh1jI6bBx3NVw5uxxHuUL52L1STjB018fpzYR/xOH6XNx6EHvLpwYqdP
TxPNZ/IhMyfMbzcxnTjup58hH6zWDyw34oLJ/ilNVnwYGfnpyxNn/gn6621N
5nfXYM4U4pQvxx0HbfiYInZfU5T4eOn1YemFfMQkTkjqJ++r+74W5/mL+ejF
0sFK4t+dS8QyVvIhueGS/27i7sZVHpYefBSeWe/jQ/yhfEvms1V8TKOF8z2J
yy9Hrm5fS9av9jnejjhuZWG2yibyvfANt1WI9Sp1NkVs50N7d2HWA5IfYtzC
Txju5CNgnf7BG8QDHU1Zn3bxEcxZqH2eOHvSERHrQD5KDcImBxGbzft4djSE
jyVLzUatiG2KzlTtOcnHgqujpSUkf6Us+fadH0XGr5mmn0ks9sFG6XU0HxFl
boHJxE+H+zcYnubjSkDR2WDixeYOo/3n+Tga+07OjHhFtoj+lht8zPdcKHqd
5Mecea4rlG/yEciC8umxfNlwO+jpLT68V42fHEb87sfKZ/x0sj8lEgfcidfp
3ff6lM1Hw3Xlq1Jj+fbW5jOryvjYebB3ojfJ3yGXX/xb8oGPWpd7zhNIfVDy
7rlVWwsfnQvo/3pIPSGqVB2xo42PCbWcNa+JI09VSJ/9TMbzGO1MIz65P4/b
1sWHU9uXo0uJL7ikOuz4zccuve/9p9VI/pQMTEyQEeDiLk6UBKln/s3b3aop
K0DuwNzHvaT+sQzdweTLCRB9oaWpgbjkl296q4IAXluybicTP/20vkxTTYDr
C0I/GRM3FizqztMUoOfppJTVKhz8DFC3aLUWYPIl1tXTShxcXbLJ8fQ8AUSk
K8/uJHbSvr3RdoEApT5ZPs7EmZ9NojPsBBiW90yTI/ZbsbQ91FGAoWDTiGhS
33XPDo6i1wiwPsbjySFSH34Sf/dpfaAA3o4ROY6knqxPSjjRni7AslhF90hp
cv/54cUHMgVwVBCc9SQeuOv/U+6eAFWnf+aaE8sV262yfiBAt9HXG72k3nX6
+E/7Ur4AJfYSRi7EDXzPKrdKAXKi66eokfr4VbrG5OqPAjwaHu1LmMzBm5Lc
w1nyGmCJLTOcTer78rSMlNBADfyISI4+Tvoe1W+19aXtGhh4c/2LQTfpbzTO
366214TW1zD3Ve9ohBadSLDP0cSuoRm19c9oLFFxTqnkaqFBfL2rTQ4Na98K
d5kjWhj3kOPbmEojmbWOW/VTCx8crW49jqbBlF6LX+yujRfzfm8XHCD9rrBE
80WBNoroXinGm/RdP0TrnmoKsaf++8RjS2l4ZXynjpwSosNXXbvelIZv2PJ/
dtFCfHVUd9tKvHv5vddSsUIUCRYGihEf/bnzZFS8EJU/qLMmpL+9a/rn75kL
QsRcPWebSPrnoeLRV6k3hXB8ejvQk/Tn0S+kTpRVCKHpwZ33UZus98pW74in
5HuLB8ftI766o8Z64TMhVolfyZpOnC0fNfSsRoiuhMs/rbRoNK+U9X7ZIETJ
UN3ARQ0ago9K1m0fheC6p3xyY2jo3wtUu/pZiPyTaf19PBrm4U1/NnwRos2g
5Uck8WL+hfSvnUI8ftb/+j6XxvYtlFp/vxDTHMCW4dAkb4X+yfwhRJ6F+6tr
NOm/p7TV7/gphNzs2jBL4oS7V479/i1E9kjzoy3qNC6HiG7KHRLij0jwwvHE
Nx03zN3/T4j6uFOVCRSNe3S5quWIEMUvZOfOJC74wfwZHRVieq303cdsGv8D
9B3A1g==
         "]]},
       Annotation[#, "Charting`Private`Tag$23330#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], Opacity[1.],
         Dashing[0.025], LineBox[CompressedData["
1:eJwV13k4VG0UAHDJh2RtwxjMnTtzZ+xrUpaOrYXsUiFUpGztm4RkSdkrlSIJ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         "]]},
       Annotation[#, "Charting`Private`Tag$23330#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.005], Opacity[1.],
         Dashing[0.016], LineBox[CompressedData["
1:eJwV2Hk8VF8UAHBKpZ0sWQYz782bsY21qKhO2ZeQbEXIXrZkqaRN9rJFFClL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         "]]},
       Annotation[#, "Charting`Private`Tag$23330#3"]& ], 
      TagBox[
       {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[1.],
         Dashing[0.01], LineBox[CompressedData["
1:eJwV13k4Vd0XB3B6FXoblIjrcodzB9MtQxGl91tUQkiTkMxUkjFCiRDKlFBC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         "]]},
       Annotation[#, "Charting`Private`Tag$23330#4"]& ], 
      TagBox[
       {RGBColor[0.528488, 0.470624, 0.701351], Thickness[0.005], Opacity[1.],
         Dashing[0.006], LineBox[CompressedData["
1:eJwVlnk4VfsXxoUMXd10Xcpxxr33GRznZCyR9HbJVUQilZAMkUxNylAhFF1T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         "]]},
       Annotation[#, "Charting`Private`Tag$23330#5"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"Vanishing 4\[Alpha]\"", FontSize -> 32, StripOnInput -> 
        False],StyleBox[
       "\"\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]\"", FontSize -> 
        32, StripOnInput -> False],StyleBox[
       "\"\[FilledDiamond] 4\[Alpha] \[FilledDiamond]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[FilledSquare] 4\[Alpha] \[FilledSquare]\"", FontSize -> 32, 
        StripOnInput -> False],StyleBox[
       "\"\[SpadeSuit] 4\[Alpha] \[SpadeSuit]\"", FontSize -> 32, 
        StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.225], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.225], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.14400000000000002`], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.14400000000000002`], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.054], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.054], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.025`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.016`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.006`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.87, 0.83}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{5, 9.062055083086339},
   DisplayFunction->Identity,
   Epilog->InsetBox[
     BoxData[
      FormBox[
       StyleBox["\"(b)\"", 
        GrayLevel[0], 35, StripOnInput -> False], TraditionalForm]], {
     5.5, 10}],
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"b (fm)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"E(N\[Alpha]) (MeV)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
      Automatic, {{10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {18., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {10.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {18.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {19., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {19.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {20.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {21., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {21.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {22., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {10.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1171.91796875, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{5, 15}, {9.062055083086339, 19.476040122795673`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13lcjF0UB/CQVEIprVPz9MzMM9MyadGe/FKWFku0SFki5JVU9tBGZdcm
IREK2VqI0l6KVIoiChWSFhUJUb23v+bz/WPuc5dz7zlHfd22ZRvGi4iIDIwT
ERn7PZvH5xQNzkDJ8GDpu70G2OG5V/eyuDyi5f9mXTcwwPVNpybXTpZH2IrC
4CS+AZq3prQPT5XHUdWlc5NVDGAdWJfoNkMeAivVXdUTDDA9VkNChpZHlNt6
TmG9PtLL3rQGm8vjWsF45X979NHDN4td5SsPu6HPGw9W6gH1q3fv85dHcd71
PIMiPcSFHHQ/u0MebAdT0d77ejB7U8VpCJRHV9xWi4hkPUQcXXPPIVIeHbvn
qBrt1YNaz6EG80vy0Fo2xIvR1MPizOcKyi/kMZT252F/nC6SVw/8NW4g/z+6
LKnrmC4GJJVanBvlseNzJL83TBfn1q+7Hv1eHhfNokam++uiXe6niUSXPDKO
70mvWqSLoN3KK39PUECE/ZmaUXFd3LHYkPjKUAFv647sXSg1E81aKuompgqo
jwu21/qrA0mVupSzFgpwuharSHfqYNMfi7se1goQd73rYP9EB1S2XEnbUgUE
H5UvOBKug9iZZV++bVFAq2KG6tUJOthDcwwmXVZAgquHZcEUIVJl3jzwTlFA
xkmll79GtNEgcsqi8roC7GrWvZzbpw39D0PzTtxVwPU3OyqlXmqj6/yLFbL5
ZD7PFcJ8z2pj9YywIHajAvrefWtYoaENa/HWp8ZTFcFdXSlt76wF/SWfjq2R
UUTqNednm2y1QMd/WRQpp4iotAPF0bO1MJ77re6VsiIUvbM0pzBaKJrz981O
viKmVykEXvqlCYvdMzqzoAjvsPMHhRc0MavdVlJ3uyL0cuSuRPZrgCtcVOW6
SxF2A1k39L9oQHbH0pPBexXhoL7K+WuzBr6Pc53+PFgRQaeX+ex9ooF0VS9l
3+OKcOsQXcK5pAFt5yDNWymK8M+6VhjrSMYry7QTNCrCjyvnlZAnQO+iBbdj
mxTRwWqwbssUIPd107TR9+T7QTO1TG4IsKRLtKHhsyJC+kObJsULEDjddc3B
H4rY5bDL0dBPgLq1f7e/n6qElAUhxvmMAEHD1hfi5ikhLqauVZDIh21k4+jo
QiX450X/fhvLh5zM1nVbHJSwNeBp5JljfKRx4/lzlytB99bc1pn7+Giw78jo
XauEdtUIy+aVfGifO15ut18JkjdiHimx+Hhj1NArkqWEjU0b/7xNYVC2cY+7
R7YSjIzDIr4kMbgTr1LxIEcJ+ds+Nv07wyBs0DPJt0gJZ7do5FgdZaCZ/c2h
uVoJgTtrDAy2MQg0FE970KEExTKxoVtmDFRmmXv5qimjTvTjgrzXPIh5vX/+
VF0ZSxN1xGvreOiLDTXn8ZRRMb/Zr+sZD2U/KqY3aynjK7dJybSIB58sp2Jb
U2X0iuS06tzgIU/fV43npIz4ysPsA/t5WKWX3Nh0RBmFSw8U+Qh4EM+JDh0+
rowF14JM8jg83EOYJjtKGW7/vINl2DxILl2/f128MgpWUOuqZ/DwwJdHfb2s
DN3MbQ1HJvAgc+vGpsFHylDvKlwh3cLFYyZzUPqbMqSezVLXvsCF353LF/X7
leHTZOakeZYLllHsQqcBZfzt0LksPM1FwLwd584MKcO4+cVe6xNcsL2MLNUm
qeBTRFH4zQNc7E3ODdeiVCAXp3XSew0XQlap3PxlKgh5PM9xO8PFvXab1Ted
VTCkFX+zmObCLKP8mrSbCpyO8OxnsLlYOL/SrGmNCg4vtZ5bpcDFOr+6tX5b
VdA/6dKWPRJcxJd9uHXusAoeRVScKevhYNTnn01vgQom+mwdFM3lIMI46KRT
iQr4oSGdfdkcSI0Xacx5rIKi5Z7+rVkcKJ+ZsOVQlQoe33pM197mYFaxZLTS
WxUMuDcc/JjMgfcMpXfWP1UwZ7mg5t1RDuryDXcmaLGgPbJcemQNB4otov9K
dVgwmDDl7YVVHKwdXx/Wq8fC93hnRSt3DvrmB0TNN2HBTrbiY7QLB9Nq79wc
sGFhyNFhicciDha18duWrmZBib1sUbQ5B0/FlJdIRLMQmVQwZ70yB9IaXxtm
xbEgXrYv4z9FDlbYP/RYe4aFV5+H+DvlOeg45fLfgwssEu+MfOx0DiYpxYZv
SGOBkZ6Z+F2Sg3laUnnFpSxkdkqFzv5Ho3jJiCBwkAXegg+t3S00BIrND0//
YeHZnM09Lh9onGzJWZjxjwXzoPSQ0nc0PPx3eneMV0UcE2Nw9S2N3zHd11ym
qSLgy7egg/U0dF+9ZQwEqvi5M9nlwRMalzwecLvdVLHLcN/H1kwak3in701a
pYq8CZXPz2TQ8O0JsOGsVcWysBP9S9JpWATpeK3cqIrazOfPym/TaLyYcuVJ
gCqcE20Taq7TkP4YS6ccU8XBGTEhNhdphGz2o1bnq0LLS2VfzgkaJTs+LM0v
UsVZjJqfP05DNGRxKKtMFfV7/kPwMRpH4rXb3laq4rhJq/jiIzRiSjuuuDaq
4pOJroNYOI0UVU++4w9VmC3WsPmwn0aHoNY1fVAVv17bD33cR0Nz1pzD04ZU
oVfv/LQzkMYdO9Wv1SJquDz88trIHhoPd79Js5uqhodJAew5O2lU1jnq2Gio
Yfj8i2rKl4bUu6LVV7TVcNi0+/O8rTQWd8w8NV5XDSzbDb0+PjRejkzpKzJS
w9Xovqqi/2iSzyozZtuoYURskV/wJhrfwucaGq9Rw9FJHxa7eNKQNTOw0Dyt
hhKz2jMrXWjIX+i9sSRBDdtSNzNlzjSURW4p7DyvhotvEvkzialy7o/CZDX8
XPsnUMKJhs4y+TTnO2pwnjrO6LkjDbv//iiEVqjhvRQr4sIiMr/q++GplWrQ
YK/YoUrsqBvw41m1GiS/h+cmOdBYMdhZI1+vBgcT+4Up9jQ2hjWH32pRw58d
irNLbGmEnSv88fqPGholgoVm82lEDO/zHP6nhqETKu9r5pHzWGvynBZhQyqq
rNqLOIrJSNsqxkZjhqFXnA2NpMzLnhNk2TBjZVuPt6aRWxn+XEebDaeLpWEK
oFEgnDvbaSYbfr7zAwrnkHiOGknbq8/G7g73I97ET1x2R5SZsLFuYoygwJLG
qzbv2SvnsfG+vXvC7tk0vg/Z3wxfzcbSv62/Vc1p1F06m/PNk4244TWtdWY0
0ud/qXDdwMbp/4STI4m3xoR90vBhk/vYq/LTlMSHRo5qzV42GtaKTGgxoVHx
XEzb+AAbggvN5ReIU3c6mV0KYUN9b2qBB7FXca9LQCQb0oP+1u+NaXxYwUTJ
n2ajcr3Djl4jsp6R7UnBCWy4OH+7kU2ceLX4Vsd5Nha7RYgFE6/s83iae5kN
ZQ8rHVniV5Gx49eks0Gt+TrZ1pDGfWGr9JMsNlj79BYpEce91GHrPWAjXvbb
9c5Z5PzYleYTCtiYI3H5RhRxVbbIzmvP2MifvyLlqwGNmx6LD0o/Z+PxpcRT
JcRHxydG733BRl6T8eFE4gWLje/Yv2Fj7ceQpOXEzMChvHvNbJh4muboEoue
e1Gp2sKGJHt181Tiks9bv/S2s8EbkTGq0aeRfOzRzxWdbLw792DzXeIQPQnR
kh429LcMXowmnn3gKhU3wEbg2f1T3Yg9jvZos8ZReBaU+uyHHg2HVXL3asdT
2D0s0d1MbK5rbh4uSsE36faECmLlV4dtv02iIPJAXzaJWPLG3drLEhS6PV3E
jxH/2ffK1XUyhcYYy949xI3q3I1FUymsZvcddyV+MmDXs0OaQk+WmNVC4gcV
/js0plNwnL2/1ZQ49VzC33eyFPryh3y0ieO3FobFzKBwLlrYxiYOR7vEAgUK
r7YUz5Ej3iE7JfqvIpm/i9chCWKvdgPFdGUKERmP74zq0lies/KiF4vCdZ34
/EHiZR/EtWTUKOx/MuvltzFPfJCdz6YwmB9U8oXYUWvD3P/UKSgeMjvaSrzU
UbZGnkPWWz5To5l4ye5it1Iuhffr+UmviRdf2PZ5G0Nho3/Xl5fEi0pV/VkC
CpdmLZhYR+zw9dm/JxoUqrmTftYQ208LPLxTi8Lbjt/3q4ntDAVytJDCHpeu
+WO2dX91sUaHzN/vTuqYF4Ye0tqnS2H6Rtn6sf8vuKb/gK9PYSSqu7qWeH51
y9x6Awr+e6bEjn1/3o+TNSGGFBZus6fH5mejNHul0JhCe92BwCZi6zldn9+Y
ULAxOHCuhXjuhrP+EWYUhu04oe3EVscWDOtbULAfsBP2ECPj5+EPsymkadde
GCCe8/qK3PE5FAqmR9X9I7YcdrxkYkVB6bN3xUSy/xa2dx5E21Bwav04oDQW
P9s8rC3nU1ipulCTR2x2WvJ55wIKuzbZquoRm7RubLe2p/DJL8vYnth40oyA
PgcKF6Z/8XAjNhKWDicupvD70CJzb+JZe9kzBh0ptMU6sQ8TG1ysvnR5OQWT
gif0WWL9x/u0lzhTmPNCvimNWFem0fr6CgqmcT821BJr34gKWLmGgkVuTTmH
xL/Wc8sRMU8KS3s1lpsRa/7sPpK1jsIT9ZZjjsQCK9tkqY0UZlbrjYQSc9+M
qy3woeAVefJpJzFn9K77Fl8K+8w/nBcj95Hmrf6i4EchdPaq6Rxiyj93xG87
hZqTbV9WEbMktgs5gRRSQ5YrNRHLmX46GhlJ4i1m8qPv5L0YkDQ1VDhCIaE4
uWoGeV9eNp/4kHqUwqbBE2tMiWNCjGeVn6DIOXmIhRHLPDn6TjSOwlrP1LlK
5L2a6qqnG3aJgk7+p5rV5P37Joh4K3OZQonY4PkjxNVDbw8lX6FwpebQ+3vE
x5MOvSlKpVD+eE6xFHk/J7e/Dhu9ReLv9rKvxcTiO4Ma9udQaOm15VuR97lj
/stgqUdkPx+3/AogrlAUaCbmUTiuXK+fQhyRVxf0qJBC+gK1z5LkvZ8oyhMM
PaYwb2u4oIl4fOyzwN0vKAjU3sWfJPnhb7oiFdBFQf986EULKxLv3OxznB4K
bhdrcoOJ488sn9HwjYK82WbzUmLdoJOSJt/J/muGb7afS/KhvejP4d/kPkrv
8FpL8lft596nR8TUIX3llG4iyXdXlSu2J6urY4J8ioaLHbmPh3ZW1Lqq47B8
q8Mdkp9LlxxQ/JWnjmTVXCU7Ug9c3XV7X7QmjRsrLV5EHCT5yDNTRBhP3tmk
d263E8l7abNuZtQQDW/515+Ds0g+CDPz27SJg1unG6dUVJL4zMlfKVbNQW1l
ze3k9zTOZc3YlKrLxWa7Q8Hj+2j03zv1wEWfi+6GNFFb4oXZEuKTZnGx9sTX
1aeIfz0cvr7JmNTZ+4NjVPppOBV87hRYcqHm3zig952c79P7vjftuShe/CbR
ZYDk//fOu9I3cpFv+lA/+DeN/yTiw3MTuTikou1pL8LB5ezsgUVJXJzJK/8c
Rvx2/ev1rRe5iMXfubnEdgWKc8WvcBH5gY4UjONAY/v5EecbXLw0mWg0YTyp
d5sv7e6/z8VdnWHNjAkcbEi/uVnwnKzHuWtlrxgHiauqGh/VcnF7rbBbfRIH
9ZI9C5a84OJH2iVnJ2KbDTrMrgYuvh6VynhIzFXOaCtt4iLPMP5IsDgHbQez
3dd0cPHGMqBgIqmf17oWL4ofxwNr5i9qQIoDsVTNE/akb5o06V0obwoHNwdi
q0Qm8tBpdSrLhXgweqP9FnEeImRdjjwkPl412RbTeFic6D6ydyoHD61cbDpZ
PKyzb5wyMI3U99pdZpYmPLRGDhaVkfo9O9Ap8IcpD26/7pv1Ebs/zc+5bs5D
4VezcBVZDlI3RpnIzuHh59bTx/2JLZINjTrm8dCte8pLRY70K/IhejHLeZhm
WWi6cQYHRSIzBO2+PGh8/LCvUYGDnZcn+sT68aAdXrpmmFjTZvAuAniI9DaS
p0l/ERf52vj8Th6ky+qGxvqNzVPPLVhK+s7T1+WvDBFPZ7E35R7hITTlur8M
6U+8jDVST14lfafKSXlVFgdKb5Q6zVN5YI+PX2pBXBMoqfP1Gg+Ne/etcic2
Kei6b32Thyk53b0JxFPm3Xn8O4MHxegnv2RUyfqXGXxeV0jGjw6I/0ss7jub
a/yWh7nTegS32RwkPaqPqGjiYVvdpymPiWdJ+Hx1fcdDVcH4qmbiNVfP3dnT
wsOz/sKXkyky3ttfJrntPFyeeF3Gm9hrQeai2T/IeezebaekzsFQnG169QAP
4yfGluoQR7W1TF89yINRv7S8DfGjA9Mag/7wcFHHeoEv8fR7PuuKRnnQS+h+
W0RcSPF3W0sxSEqsrlxNc+DkW/Dm5RQGxzd1NPkTdz5ytvCaxuDS8tTyQ8Ty
rofGhU9ncDuSpZFG7HOi9Vi5IoM03830D2LlofOXbHkMyrytOg9wONj1Urpy
iSXxH07PLi4HgSV9/8aBQW9ihG8E8YGM2pn3rBhMu7O99DTxoVNRpxXnMTjm
KdaRRRxtL+3Zas9AVquQ9Y34Vum03wFuDBydJMxW8jhIz+zV5LkzyE2Q/LWR
OCv5+arXHgy6M/5GbifODT5Var6WgWV1Oe84cYX5tFOimxjYXM50fETcljWV
id/BwHV+gp8Mw0H75W8rFu5iYHQkeZsK8dfommNDuxmEU6LWPOK+bSf7V+9j
MHdF30YT4mGtqfn8MAYqxvRVD2IRlW+9bw4ymLw5a/4GYlHJGvp4OINP4+vz
txJLdpw43HeYwc/t7zWCiBWvTnHKOcWgdW3Dn0RiVmxPxJZoMt+vSVZXidlh
1TmqsQwym4SrbxIza0+ww+IZzP+dPSOH2IA1pcvuAgNTcdPgF8RGk3tUh5MY
SFb/2tpIbDZUtfTuJQb1Afl674nReDxb9ioDzzcRJl+JF8dJhTWnMfhoOMtm
mFh/ZuxL/1sMpppsODWOT867Uok36Q6DkyFb7k8kfj/KPNHLYMA6oRQzhbjk
3G2likwGRZwXC2WIUw1nbfG4x2A0JfStHLHvFqupkQ/I+U7+clKFeJnYkzWs
HAZSj25nqBEbJS/OyMhlMNB3/K468cgrd6fmfBJPIdkWfOI2/7YU/0IyfrJM
lQZxudTmX2LFDDRepxppE5+cu+ucXhmD+6LJF3SJA9796yp/zCA9X/6cPrHL
noOzPSoYXJXq8J9FbCYrear/CYO3S1R5RsRqd6JaIioZ5H0qyDImHm+roM+q
YvCe36BqStz+8cLBjGoGnfBeb0ZcGcRtmP+cxF/9/kPmxHeUbjLNtQx6TsiF
WhDH3NPb4/+CQZ2Intts4l1LHj4Vq2cwvfCllCXxyk5LlcQGBi/cRs6P2TL8
sY/eawb6nplic4hpyqGgvJGBh1e/w5jFHr2Y5vGWwab+PN8xdzq7efY3MQg8
Le8z5uq+D5kR7xgkNo/ajDn92EZR1gcST46Bf8bGj2N6nDNaGMwKjjwy5j3F
26/Nb2Pg3yP4OTY/D4+h300fGazjrrUYM36F2Pl/ZlCSprNmbD3cmEmJYl/I
/ROLXzW2XnHhyZ7zHQye5Z4xHtuP7gq5OXqdDGY7GPaYENeuOx9V3sVgv4Vf
0Nh+3htWb3PvYRApZddlSJyQcN2g/xsDbYsyg7Hz2G8wMzyij8Fv2xbXsfNa
W3P/lcp3ch+zLrqOnafNZgtBxg8GfgMTDHSIpS7aPmsaZLC8o2j/WDz0mday
/H+T+D/B6mKI6+tdfMWGyH5/ow25xImSXjJ6wwxacgw9xuItJKVzXfkIiRep
eaZj8egF/3vuInz81yf6XYFYe1eQa8QEPlz87g5KE0vLTLyhMpGPfzMz5o7F
+8DNY0PpYnxsNjv2nwRxXmvChSYJPuTEfy8auy8Oi7I+6krzcZE7YUPv2H0z
LzYtkOHDM+Dxjc6x+6rx/JS9LB/Ridyqz8TKE7vMN8rzsc63/UYTcUceHXee
xcdi2czKx8TNabqdAjU+Yt1ODxcSP0+wRDabjzWCbVNzibN3rOyupfmIUjao
vE0crh1jI6bBx3NVw5uxxHuUL52L1STjB018fpzYR/xOH6XNx6EHvLpwYqdP
TxPNZ/IhMyfMbzcxnTjup58hH6zWDyw34oLJ/ilNVnwYGfnpyxNn/gn6621N
5nfXYM4U4pQvxx0HbfiYInZfU5T4eOn1YemFfMQkTkjqJ++r+74W5/mL+ejF
0sFK4t+dS8QyVvIhueGS/27i7sZVHpYefBSeWe/jQ/yhfEvms1V8TKOF8z2J
yy9Hrm5fS9av9jnejjhuZWG2yibyvfANt1WI9Sp1NkVs50N7d2HWA5IfYtzC
Txju5CNgnf7BG8QDHU1Zn3bxEcxZqH2eOHvSERHrQD5KDcImBxGbzft4djSE
jyVLzUatiG2KzlTtOcnHgqujpSUkf6Us+fadH0XGr5mmn0ks9sFG6XU0HxFl
boHJxE+H+zcYnubjSkDR2WDixeYOo/3n+Tga+07OjHhFtoj+lht8zPdcKHqd
5Mecea4rlG/yEciC8umxfNlwO+jpLT68V42fHEb87sfKZ/x0sj8lEgfcidfp
3ff6lM1Hw3Xlq1Jj+fbW5jOryvjYebB3ojfJ3yGXX/xb8oGPWpd7zhNIfVDy
7rlVWwsfnQvo/3pIPSGqVB2xo42PCbWcNa+JI09VSJ/9TMbzGO1MIz65P4/b
1sWHU9uXo0uJL7ikOuz4zccuve/9p9VI/pQMTEyQEeDiLk6UBKln/s3b3aop
K0DuwNzHvaT+sQzdweTLCRB9oaWpgbjkl296q4IAXluybicTP/20vkxTTYDr
C0I/GRM3FizqztMUoOfppJTVKhz8DFC3aLUWYPIl1tXTShxcXbLJ8fQ8AUSk
K8/uJHbSvr3RdoEApT5ZPs7EmZ9NojPsBBiW90yTI/ZbsbQ91FGAoWDTiGhS
33XPDo6i1wiwPsbjySFSH34Sf/dpfaAA3o4ROY6knqxPSjjRni7AslhF90hp
cv/54cUHMgVwVBCc9SQeuOv/U+6eAFWnf+aaE8sV262yfiBAt9HXG72k3nX6
+E/7Ur4AJfYSRi7EDXzPKrdKAXKi66eokfr4VbrG5OqPAjwaHu1LmMzBm5Lc
w1nyGmCJLTOcTer78rSMlNBADfyISI4+Tvoe1W+19aXtGhh4c/2LQTfpbzTO
366214TW1zD3Ve9ohBadSLDP0cSuoRm19c9oLFFxTqnkaqFBfL2rTQ4Na98K
d5kjWhj3kOPbmEojmbWOW/VTCx8crW49jqbBlF6LX+yujRfzfm8XHCD9rrBE
80WBNoroXinGm/RdP0TrnmoKsaf++8RjS2l4ZXynjpwSosNXXbvelIZv2PJ/
dtFCfHVUd9tKvHv5vddSsUIUCRYGihEf/bnzZFS8EJU/qLMmpL+9a/rn75kL
QsRcPWebSPrnoeLRV6k3hXB8ejvQk/Tn0S+kTpRVCKHpwZ33UZus98pW74in
5HuLB8ftI766o8Z64TMhVolfyZpOnC0fNfSsRoiuhMs/rbRoNK+U9X7ZIETJ
UN3ARQ0ago9K1m0fheC6p3xyY2jo3wtUu/pZiPyTaf19PBrm4U1/NnwRos2g
5Uck8WL+hfSvnUI8ftb/+j6XxvYtlFp/vxDTHMCW4dAkb4X+yfwhRJ6F+6tr
NOm/p7TV7/gphNzs2jBL4oS7V479/i1E9kjzoy3qNC6HiG7KHRLij0jwwvHE
Nx03zN3/T4j6uFOVCRSNe3S5quWIEMUvZOfOJC74wfwZHRVieq303cdsGv8D
9B3A1g==
           "]]}, "Charting`Private`Tag$23330#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Dashing[0.025], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13k4VG0UAHDJh2RtwxjMnTtzZ+xrUpaOrYXsUiFUpGztm4RkSdkrlSIJ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           "]]}, 
         "Charting`Private`Tag$23330#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Dashing[0.016], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV2Hk8VF8UAHBKpZ0sWQYz782bsY21qKhO2ZeQbEXIXrZkqaRN9rJFFClL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           "]]}, "Charting`Private`Tag$23330#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Dashing[0.01], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwV13k4Vd0XB3B6FXoblIjrcodzB9MtQxGl91tUQkiTkMxUkjFCiRDKlFBC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           "]]}, "Charting`Private`Tag$23330#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Dashing[0.006], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVlnk4VfsXxoUMXd10Xcpxxr33GRznZCyR9HbJVUQilZAMkUxNylAhFF1T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           "]]}, "Charting`Private`Tag$23330#5"]}}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["b (fm)", FontSize -> 32, 
         GrayLevel[0]], 
        Style["E(N\[Alpha]) (MeV)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {5, 9.062055083086339}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {5., 9.062055083086339}, DisplayFunction :> Identity, 
      Epilog -> Inset[
        Style["(b)", 
         GrayLevel[0], 35], {5.5, 10}], 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{5, 15}, {9.062055083086339, 19.476040122795673`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Dashing[0.025], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Dashing[0.016], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Dashing[0.01], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Dashing[0.006], 
         Thickness[0.005]]}, {
        Style["Vanishing 4\[Alpha]", FontSize -> 32], 
        Style[
        "\[FilledLeftTriangle] 4\[Alpha] \[FilledRightTriangle]", FontSize -> 
         32], 
        Style["\[FilledDiamond] 4\[Alpha] \[FilledDiamond]", FontSize -> 32], 
        
        Style["\[FilledSquare] 4\[Alpha] \[FilledSquare]", FontSize -> 32], 
        Style["\[SpadeSuit] 4\[Alpha] \[SpadeSuit]", FontSize -> 32]}, 
       LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> "Column"]], {
     0.87, 0.83}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.72389173453529*^9, 3.723891773014969*^9}, {
   3.723891887050001*^9, 3.723891907421194*^9}, 3.723891943328556*^9, 
   3.7238919742498903`*^9, {3.723892274871746*^9, 3.7238923529588833`*^9}, {
   3.723892391332673*^9, 3.7238924504827967`*^9}, {3.723896009947612*^9, 
   3.723896019514539*^9}, 3.724116589116523*^9, {3.724116632160502*^9, 
   3.72411665753671*^9}, {3.724116750791687*^9, 3.7241167707687387`*^9}, 
   3.7324817230853653`*^9, 
   3.732481770542151*^9},ExpressionUUID->"cb7d126b-c9e2-466b-916f-\
b1b12aa33820"]
}, Open  ]]
},
WindowSize->{1440, 768},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 77920, 1594, 670, "Input",ExpressionUUID->"7ac75a61-9992-4876-92b5-627c936bc307"],
Cell[78503, 1618, 131179, 2354, 771, "Output",ExpressionUUID->"fc67288d-581d-4cde-a915-0699856191c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209719, 3977, 77753, 1593, 670, "Input",ExpressionUUID->"1ba62ff8-e503-4f0a-97db-969ec691edeb"],
Cell[287475, 5572, 119731, 2175, 777, "Output",ExpressionUUID->"cb7d126b-c9e2-466b-916f-b1b12aa33820"]
}, Open  ]]
}
]
*)



==> White_Diamond.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    543667,      11705]
NotebookOptionsPosition[    533658,      11543]
NotebookOutlinePosition[    534039,      11560]
CellTagsIndexPosition[    533996,      11557]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236894458329790929,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108135755191*^9},ExpressionUUID->"2d33e189-afe8-4b66-985c-\
3b8ca99be00e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236894458329790929,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108137514915*^9},ExpressionUUID->"6a6ca5d8-513c-4449-a1f5-\
184994eaa68f"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236894458329790929,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108202083024*^9},ExpressionUUID->"27c64562-273f-4d58-bbc1-\
d654261ca81d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236894458329790929,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108202263542*^9},ExpressionUUID->"8d1b6deb-e34f-4b5a-a444-\
50c7b34d7630"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", 
     RowBox[{"5", "*", 
      SuperscriptBox["10", "3"]}]}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 
   3.7235142846206923`*^9},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"625", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.724108292832511*^9},ExpressionUUID->"00801621-eb55-456a-9d67-\
a341029561b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 
  3.7235145214681473`*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8Vc0bAPB7LYl6LcVdzrmESyREiqzzJEnIGtlClsj6ypo9ei2Vki2J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       "]]},
     Annotation[#, "Charting`Private`Tag$8393#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.8890354733710268`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.8890354733710268`, 2.542331106044112}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9},ExpressionUUID->"e531ea3c-a5bd-43ea-a9d9-\
f48d6032faff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8890354568616718`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.851527318391141`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.723514680841399*^9},ExpressionUUID->"c6179fe5-5b0c-46a7-9881-\
ede219431b54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1901817507430086`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.11157832858311`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.723514680848342*^9},ExpressionUUID->"0c44d25f-bbdd-4a31-8523-\
4fa733a5ff99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.851527318391141`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 
   3.723514538749716*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.415697319782218`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 
  3.7235146854603767`*^9},ExpressionUUID->"4ea55e1c-7e6a-454c-9897-\
06575061d659"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 
  3.723514592497971*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13lcDl0bB/AiNHO30nIvM3fLHYlSsmf7PaGyRZHSnjZCKGmRSvVWWigR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       "]]},
     Annotation[#, "Charting`Private`Tag$8452#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.1720956234544326`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.1720956234544326`, 5.4073348309922835`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 
   3.723514686921124*^9},ExpressionUUID->"74ebb504-7950-457d-9e1a-\
d9cc9563f5c5"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,16,5,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 
   3.7235146869346724`*^9},ExpressionUUID->"e264c9fd-f103-427e-b1be-\
87a9faed3240"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1720955756672424`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.308962847394313`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 
   3.723514686955361*^9},ExpressionUUID->"df953259-43f6-422d-85ed-\
2e7d6d34ca92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5473956706034566`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.321502103307484`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 
   3.723514686964835*^9},ExpressionUUID->"de17ea08-ac4b-45e3-bc00-\
f0eb2e5930d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.308962847394313`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 
   3.723514692584787*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["5.914107095982811`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9},ExpressionUUID->"3b8a9e7d-5c55-49f5-9074-\
3a5abcfc2bfc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 
  3.7235146057379837`*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4Vd0XB3AVQr1F55jucM7lIokiivxK32ZRijRJZLiZqSQlRZOiCUmS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       "]]},
     Annotation[#, "Charting`Private`Tag$8519#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.8548759109139965`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.8548759109139965`, 10.135495746695742`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 
   3.723514697031763*^9},ExpressionUUID->"1fdb56f0-d854-4866-afb9-\
0e40db2f0924"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,20,6,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723476816554037*^9, 3.723506268291768*^9, 
  3.723514697046212*^9},ExpressionUUID->"6f9ec9a5-368b-4275-8110-\
827e25050295"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.8548759103598265`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.77662024321828`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 
   3.7235146970708923`*^9},ExpressionUUID->"1a5996ea-d404-41d4-86fd-\
c8f382b67347"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.230404488399711`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.394769602852683`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 
   3.723514697077682*^9},ExpressionUUID->"3fe1f518-75e6-4ddd-a2b5-\
3eaaeef36365"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.77662024321828`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 
   3.723514706064583*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.381339123140237`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9},ExpressionUUID->"610ac86b-99ec-46ca-a873-\
da462cb03445"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 
  3.723514615761476*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VVsUAHBRigwZEs659+57bz2lMoWItEI0ImVIhlAeJVSGQsgURfWQ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       "]]},
     Annotation[#, "Charting`Private`Tag$8585#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 6.934150892335759},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {6.934150892335759, 9.69515432643967}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 
   3.723514709112859*^9},ExpressionUUID->"c73f40bb-befd-4349-aa6d-\
727e18351814"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,24,7,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9},ExpressionUUID->"9e813233-0ac0-4778-ade6-\
fb6560ee155a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.93415083571808`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.252760051417473`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 
   3.7235147091470213`*^9},ExpressionUUID->"b9d0cccd-bfc7-4365-9254-\
8dbb9f9d26d1"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,25,8,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.723514709153923*^9},ExpressionUUID->"d16f7f76-8058-4c17-bfb5-\
eab302bbe458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.24509618985936`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.373708407066076`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 
   3.723514709172635*^9},ExpressionUUID->"b091a818-4385-4c9f-a159-\
775488a0408e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.252760051417473`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 
   3.723514715920175*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["6.8343138238307075`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9},ExpressionUUID->"550be7a9-378d-4bf8-91d4-\
bb5718265c75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 
  3.723514729383008*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k0VVsYAHBjrsosoeLucxIpkiYZ8pUpQopQhBBS8SIqSUgqhKIoQxmK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       "]]},
     Annotation[#, "Charting`Private`Tag$8716#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.398186049137863},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.398186049137863, 9.565401711993658}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 
   3.723514729943036*^9}},ExpressionUUID->"0199849b-44fa-4260-ba28-\
e9bee459f171"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,31,10,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 
   3.723514729957657*^9}},ExpressionUUID->"5b539104-ff9a-4052-a731-\
8ebef81783ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.398186048678854`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.754726844895975`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 
   3.723514729978827*^9}},ExpressionUUID->"1eb981c4-346a-4082-a35c-\
f18c34dc3829"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.59916629436449`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.266008753482467`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 
   3.723514729985692*^9}},ExpressionUUID->"94e26df8-47be-46f3-96c4-\
e099f17f2944"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.754726844895975`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 
   3.723514738239676*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.295377998910481`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9},ExpressionUUID->"f0a7fbd6-021a-4269-a2e5-\
cffc5a949b25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 
  3.723514635928376*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV8XB3CpkAyZZ+45V3WueUoi+kYkIYlEhUT0C5WikkTRYIiUQkiK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       "]]},
     Annotation[#, "Charting`Private`Tag$8787#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4, 10}, {0., 179.71069633390016`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 
   3.72351474083259*^9},ExpressionUUID->"5a846059-f080-48f5-bb62-\
5067b3560520"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,11,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 
   3.7235147408479357`*^9},ExpressionUUID->"4676cc00-1532-459a-aca8-\
b2d1e586b6d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.228578063066632`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.33313729973908`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 
   3.723514740872744*^9},ExpressionUUID->"b87762ec-c640-4916-8fc6-\
584e14e676eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.304216635173953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.036846624678828`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 
   3.723514740879737*^9},ExpressionUUID->"8578f2f5-6222-4344-bb3c-\
34f3ad45c311"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.33313729973908`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.809976604991887`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 
  3.7235147568231087`*^9},ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-\
a8eb04da1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VmsXAHBJrqGbUIYMcQYvqvMSuobSJikloYlSLqWQTCF1S9ObzCHK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       "]]},
     Annotation[#, "Charting`Private`Tag$9002#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.281778427570615`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.281778427570615`, 16.108109979088923`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786198887*^9}},ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-\
a5643db4cce7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   14,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}},ExpressionUUID->"4062d8b3-ca54-48fb-b326-\
b25f66472daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109488038798323`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798958582287812`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.7235147862306128`*^9}},ExpressionUUID->"14183bae-f3be-4b27-9de4-\
367947c716d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   15,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.723514786239501*^9}},ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-\
d6dc5cb613b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.932050746800531`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4.502984651821862`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786262714*^9}},ExpressionUUID->"cbb434bd-30de-42bc-9ef0-\
f1c1111b69c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 
  3.723514656000291*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{Automatic, 271}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 503, 11, 42, "Message",ExpressionUUID->"2d33e189-afe8-4b66-985c-3b8ca99be00e"],
Cell[23936, 738, 503, 11, 42, "Message",ExpressionUUID->"6a6ca5d8-513c-4449-a1f5-184994eaa68f"],
Cell[24442, 751, 503, 11, 42, "Message",ExpressionUUID->"27c64562-273f-4d58-bbc1-d654261ca81d"],
Cell[24948, 764, 476, 10, 24, "Message",ExpressionUUID->"8d1b6deb-e34f-4b5a-a444-50c7b34d7630"]
}, Open  ]],
Cell[25439, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28344, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28582, 876, 941, 20, 56, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29526, 898, 14154, 301, 115, "Output",ExpressionUUID->"00801621-eb55-456a-9d67-a341029561b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43717, 1204, 44504, 938, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88224, 2144, 7605, 143, 239, "Output",ExpressionUUID->"e531ea3c-a5bd-43ea-a9d9-f48d6032faff"],
Cell[95832, 2289, 415, 10, 34, "Output",ExpressionUUID->"c6179fe5-5b0c-46a7-9881-ede219431b54"],
Cell[96250, 2301, 415, 10, 34, "Output",ExpressionUUID->"0c44d25f-bbdd-4a31-8523-4fa733a5ff99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96702, 2316, 378, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[97083, 2328, 217, 4, 34, "Output",ExpressionUUID->"4ea55e1c-7e6a-454c-9897-06575061d659"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97337, 2337, 44502, 938, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[141842, 3277, 7636, 144, 242, "Output",ExpressionUUID->"74ebb504-7950-457d-9e1a-d9cc9563f5c5"],
Cell[149481, 3423, 622, 12, 59, "Message",ExpressionUUID->"e264c9fd-f103-427e-b1be-87a9faed3240"],
Cell[150106, 3437, 389, 10, 34, "Output",ExpressionUUID->"df953259-43f6-422d-85ed-2e7d6d34ca92"],
Cell[150498, 3449, 390, 10, 34, "Output",ExpressionUUID->"de17ea08-ac4b-45e3-bc00-f0eb2e5930d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150925, 3464, 376, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[151304, 3476, 190, 3, 34, "Output",ExpressionUUID->"3b8a9e7d-5c55-49f5-9074-3a5abcfc2bfc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151531, 3484, 44602, 939, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[196136, 4425, 7458, 141, 241, "Output",ExpressionUUID->"1fdb56f0-d854-4866-afb9-0e40db2f0924"],
Cell[203597, 4568, 591, 11, 59, "Message",ExpressionUUID->"6f9ec9a5-368b-4275-8110-827e25050295"],
Cell[204191, 4581, 385, 9, 34, "Output",ExpressionUUID->"1a5996ea-d404-41d4-86fd-c8f382b67347"],
Cell[204579, 4592, 386, 10, 34, "Output",ExpressionUUID->"3fe1f518-75e6-4ddd-a2b5-3eaaeef36365"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205002, 4607, 376, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[205381, 4619, 191, 3, 34, "Output",ExpressionUUID->"610ac86b-99ec-46ca-a873-da462cb03445"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205609, 4627, 44596, 939, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[250208, 5568, 6935, 132, 239, "Output",ExpressionUUID->"c73f40bb-befd-4349-aa6d-727e18351814"],
Cell[257146, 5702, 623, 12, 59, "Message",ExpressionUUID->"9e813233-0ac0-4778-ade6-fb6560ee155a"],
Cell[257772, 5716, 391, 10, 34, "Output",ExpressionUUID->"b9d0cccd-bfc7-4365-9254-8dbb9f9d26d1"],
Cell[258166, 5728, 621, 12, 59, "Message",ExpressionUUID->"d16f7f76-8058-4c17-bfb5-eab302bbe458"],
Cell[258790, 5742, 390, 10, 34, "Output",ExpressionUUID->"b091a818-4385-4c9f-a159-775488a0408e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259217, 5757, 375, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[259595, 5769, 192, 3, 34, "Output",ExpressionUUID->"550be7a9-378d-4bf8-91d4-bb5718265c75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259824, 5777, 44601, 939, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[304428, 6718, 6580, 126, 235, "Output",ExpressionUUID->"0199849b-44fa-4260-ba28-e9bee459f171"],
Cell[311011, 6846, 598, 12, 59, "Message",ExpressionUUID->"5b539104-ff9a-4052-a731-8ebef81783ab"],
Cell[311612, 6860, 388, 10, 34, "Output",ExpressionUUID->"1eb981c4-346a-4082-a35c-f18c34dc3829"],
Cell[312003, 6872, 388, 10, 34, "Output",ExpressionUUID->"94e26df8-47be-46f3-96c4-e099f17f2944"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312428, 6887, 376, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[312807, 6899, 195, 3, 34, "Output",ExpressionUUID->"f0a7fbd6-021a-4269-a2e5-cffc5a949b25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313039, 6907, 44652, 940, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[357694, 7849, 10355, 189, 238, "Output",ExpressionUUID->"5a846059-f080-48f5-bb62-5067b3560520"],
Cell[368052, 8040, 701, 13, 59, "Message",ExpressionUUID->"4676cc00-1532-459a-aca8-b2d1e586b6d5"],
Cell[368756, 8055, 437, 10, 34, "Output",ExpressionUUID->"b87762ec-c640-4916-8fc6-584e14e676eb"],
Cell[369196, 8067, 441, 11, 34, "Output",ExpressionUUID->"8578f2f5-6222-4344-bb3c-34f3ad45c311"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369674, 8083, 349, 9, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[370026, 8094, 171, 3, 34, "Output",ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-a8eb04da1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370234, 8102, 44692, 940, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[414929, 9044, 5950, 116, 236, "Output",ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-a5643db4cce7"],
Cell[420882, 9162, 523, 11, 24, "Message",ExpressionUUID->"4062d8b3-ca54-48fb-b326-b25f66472daf"],
Cell[421408, 9175, 472, 12, 37, "Output",ExpressionUUID->"14183bae-f3be-4b27-9de4-367947c716d9"],
Cell[421883, 9189, 521, 11, 24, "Message",ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-d6dc5cb613b3"],
Cell[422407, 9202, 466, 11, 37, "Output",ExpressionUUID->"cbb434bd-30de-42bc-9ef0-f1c1111b69c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422910, 9218, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[423241, 9229, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423425, 9237, 44608, 935, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[468036, 10174, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[475971, 10324, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[476390, 10335, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[476881, 10348, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477358, 10363, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[477689, 10374, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477873, 10382, 44268, 931, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[522144, 11315, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[531891, 11495, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[532468, 11508, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[532763, 11518, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[533340, 11531, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> White_Heart.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    541445,      11647]
NotebookOptionsPosition[    531239,      11483]
NotebookOutlinePosition[    531620,      11500]
CellTagsIndexPosition[    531577,      11497]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236901143005648845,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724109132833228*^9},ExpressionUUID->"67ad8f2c-a445-4245-b943-\
4478eb4acbad"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236901143005648845,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724109134434181*^9},ExpressionUUID->"4149a2e1-2799-4a96-acc1-\
a951f92f5d07"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236901143005648845,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724109194970664*^9},ExpressionUUID->"dc70ef22-3537-4489-bce8-\
42c5408ba8af"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724109195013834*^9},ExpressionUUID->"845e330d-67d3-4365-8628-\
9ca214ef7be3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", 
     RowBox[{"10", "*", 
      SuperscriptBox["10", "3"]}]}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.724109226868524*^9, 
   3.724109227282991*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"1250", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.724109273495943*^9},ExpressionUUID->"dc1932f2-b72f-4fe7-8ea3-\
b8ad8e89b94f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.724109282739406*^9, 
  3.7241092886199083`*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VN0bAPAZS0mliNnutU4KEaofWe9TJEWErCFrQkiKFiFvr5KobCEq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       "]]},
     Annotation[#, "Charting`Private`Tag$7701#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.912436463978246},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.912436463978246, 2.6567325689202566`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724109363080084*^9},ExpressionUUID->"b0637a2e-8531-451a-9a30-\
a65e8e913f56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.912436460516441`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.951103190002078`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724109363092866*^9},ExpressionUUID->"55185fa0-d5ed-4f6e-bb78-\
ccb05ef6e4b0"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,9,5,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724109363100109*^9},ExpressionUUID->"188d5adb-bd09-42ce-92ad-\
5dfe296d5553"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1905703469760063`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.102114298102059`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724109363123086*^9},ExpressionUUID->"b1f6c201-2b42-4610-a32c-\
0323e0c90e67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.951103190002078`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 
   3.724109368572049*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.486609381157647`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 
  3.724109369081514*^9},ExpressionUUID->"07c50e5c-db85-430c-8a49-\
962f0d27b89e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.724109292214734*^9, 
  3.724109297539975*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8Fe8XB3BafN2511aWu81cupRkC0Uqv0+blCxp+Wbn2kJpIaJNeyoq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       "]]},
     Annotation[#, "Charting`Private`Tag$7825#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.236276966682495},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.236276966682495, 5.81522484878008}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724109370822113*^9},ExpressionUUID->"96a084f2-8d5d-4807-ae63-\
38c425978ba3"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,12,6,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 
   3.724109370836564*^9},ExpressionUUID->"519895d7-e47b-48ef-82ae-\
f3b7d297ad7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.2362768791037904`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.510217983172006`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.7241093708582373`*^9},ExpressionUUID->"25d40052-0e49-4694-a77b-\
ff3727463c26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5490552251238503`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.295213331915312`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724109370865093*^9},ExpressionUUID->"a71b7c0a-5eca-45f3-9db8-\
f212583e61ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.510217983172006`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 
   3.72410937556411*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["6.063507606398802`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 
  3.7241093759916573`*^9},ExpressionUUID->"0c173bb6-e9ad-42bf-9482-\
d39f7b246e94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.724109300575796*^9, 3.724109306172347*^9}, {3.7241093819262457`*^9, 
  3.7241093827616796`*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VVsUAPCrpGig7rmX3OEcLpFQMqawEmWonoRMZR6LZEql8kxJhkKU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       "]]},
     Annotation[#, "Charting`Private`Tag$8048#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.9633379042499755`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.9633379042499755`, 12.754746139050827`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, {
   3.7241093778091516`*^9, 
   3.72410938330168*^9}},ExpressionUUID->"c4f7e4f3-809c-4cca-8d15-\
78d332d48d16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.963337875052314`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.077007315268476`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, {
   3.7241093778091516`*^9, 
   3.724109383314577*^9}},ExpressionUUID->"0a58978e-8fc3-429c-bbe7-\
0d5af1181f6f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,20,9,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476816554037*^9, 3.723506268291768*^9, 3.723514697046212*^9, {
   3.7241093778224573`*^9, 
   3.72410938332145*^9}},ExpressionUUID->"42214f89-df2f-4e0c-a76e-\
5f0ec57e6b77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.235160847268799`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.339642628479227`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, {
   3.7241093778091516`*^9, 
   3.724109383341523*^9}},ExpressionUUID->"4025853d-c2f0-425f-82bb-\
9a938f7bf118"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.077007315268476`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 
   3.7241093886438417`*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.610437162685445`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 
  3.72410938912508*^9},ExpressionUUID->"635cb606-9861-461f-aebf-97277636b921"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.7241093095705233`*^9, 
  3.7241093159481077`*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k01W8TAHBl6UeirOGr+33cRJEtKilNKJWlkp2Q7KSFEKKQJbJvlUop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       "]]},
     Annotation[#, "Charting`Private`Tag$8111#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 7.0795868450576815`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {7.0795868450576815`, 11.774773937889268`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241093912457113`*^9},ExpressionUUID->"92894094-9c47-4952-9dc7-\
3b6eebb65fd8"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,23,10,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 
   3.724109391258174*^9},ExpressionUUID->"72fef417-febc-49de-8a36-\
22286c68125f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.07958681522126`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.664346481541102`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.724109391283023*^9},ExpressionUUID->"1e4ac32f-ea68-4cb6-b72a-\
a55f3af7d680"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.256597214221274`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.266947220565127`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241093912899714`*^9},ExpressionUUID->"5bc5d596-7f06-410f-83ef-\
49f90a82614e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.664346481541102`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 
   3.724109396659337*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["7.154296908500628`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 
  3.724109397125258*^9},ExpressionUUID->"6f560398-0295-45e9-b8fa-\
1b60c0b102be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.724109319046483*^9, 
  3.72410932411574*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k4VtsXB3CUSgq5bknT++4jpDKEkh9a5ptKSMg8RIaMhaioUBmSoaRS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       "]]},
     Annotation[#, "Charting`Private`Tag$8178#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.563189552440361},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.563189552440361, 10.033122704823121`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724109399023954*^9},ExpressionUUID->"8d784c3e-da18-4301-897f-\
02fdb7185aef"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,27,11,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, 
   3.724109399037427*^9},ExpressionUUID->"63e5c1cc-e0cf-4b70-9631-\
aded0ed2e9ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.563189544840165`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.333279838472214`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724109399062521*^9},ExpressionUUID->"0af0f5a3-ef1a-406d-a5e6-\
d6bbe0fdfc77"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,28,12,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, 
   3.7241093990693913`*^9},ExpressionUUID->"af70b8ef-9e3b-4360-b3cc-\
b2430ee4486f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.625240328088157`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.043989481985305`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724109399091877*^9},ExpressionUUID->"848254e2-586c-497b-a079-\
3b0001637a50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.333279838472214`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.7241094059395227`*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.751781173156008`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.7241094064917507`*^9},ExpressionUUID->"44a8f837-c324-4495-8247-\
1f325dd7d911"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.724109327422024*^9, 
  3.724109332771731*^9}, {3.724109415357542*^9, 
  3.724109436321714*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk4VtsXB3BD3UijBmPonHc4L71SuVKGvlGSW25JpAyRkiYkQmXIcFUq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       "]]},
     Annotation[#, "Charting`Private`Tag$8693#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 11.601929068780713`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 15}, {11.601929068780713`, 12.551243532412945`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241094081719313`*^9, 
   3.724109436861712*^9}},ExpressionUUID->"1a5fb09b-7aff-4be6-b876-\
f2058f1f8892"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,40,
   19,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7241094081853933`*^9, 
   3.724109436888844*^9}},ExpressionUUID->"3c3ee4ad-5c63-4ceb-ba98-\
5d9e59f4f66e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.048757377255793`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798956979843538`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241094081719313`*^9, 
   3.724109436897587*^9}},ExpressionUUID->"2feeb8fe-1335-437c-b4fa-\
2037e9b25e00"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,41,
   20,20236901143005648845,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.7241094081853933`*^9, 
   3.72410943692207*^9}},ExpressionUUID->"01374436-fe6b-49be-920c-\
66c6d97e2fa8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.908365424116518`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.045295736749722`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241094081719313`*^9, 
   3.724109436932714*^9}},ExpressionUUID->"e6a06324-654b-4faf-9533-\
c21d6957655f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.33313729973908`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.809976604991887`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 
  3.7235147568231087`*^9},ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-\
a8eb04da1c9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.724109336077194*^9, 
  3.724109341834935*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nk0VmsXAHBJrqGbUIYMcQYvqvMSuobSJikloYlSLqWQTCF1S9ObzCHK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       "]]},
     Annotation[#, "Charting`Private`Tag$9002#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.281778427570615`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.281778427570615`, 16.108109979088923`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786198887*^9}},ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-\
a5643db4cce7"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   14,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}},ExpressionUUID->"4062d8b3-ca54-48fb-b326-\
b25f66472daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.8109488038798323`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798958582287812`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.7235147862306128`*^9}},ExpressionUUID->"14183bae-f3be-4b27-9de4-\
367947c716d9"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   15,20233002609135358813,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.723514786239501*^9}},ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-\
d6dc5cb613b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.932050746800531`*^18", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "4.502984651821862`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 
   3.723514786262714*^9}},ExpressionUUID->"cbb434bd-30de-42bc-9ef0-\
f1c1111b69c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"1250", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.724109347060832*^9, 
  3.724109352227043*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK
qFAaRqkoRUpGmRlJyIwoovB7jr/u5/u54z3nWefctdauhkfmcnBwVMzh4CCv
/H28+MKAZ/TN6nkxbEhM3hp/Gr0+Ss538BobJPc7KvxE66uyt9aht75+a9sx
hwEbasKbUtE2iQHvX3My4Hrc4G0N9EPDiasXFjCg1OHUtaBoNhgUdrJWLGFA
1vn88BVX2XAxvHCnxBoG2G8T7DOIZMPiTr6PdaoMqK4pHhgMY8PUeYF6MwsG
pKT/sLwazIbv0SdjtLwZ4GOhOPItgA0NZt6RhfEMmHgQ/OWULxv41awLFRIY
kKOeK+mENqR0urLRAxPWngfRlf0rlZJvMMCiXU5OB/36zMP2wCQGpLeqTwqh
cxJ7N+66xQChVsuhIh82hHTsr2y/y4Dnf/h3L0ErOSgsmv+UAXcm2uRLzrJB
t2vK9AJaofSQawHa/GDZ7cWFDLi9qOxhNtrX2ExrxTMGnA2S2hOLLlX39RN/
ge8LdfQ7o/cKV4wrv2IAr8braCG0c4VNp+s7BnxYdz3Z8wwbUjZced70mQES
EYPFO73Z4LDEMMOsmQGtXC0cmmiF4aWRzeizDue0t6LfPrh0uLWFAfLBNT3r
0D8UQhd9bWOA4QNDb2608hY/054OBlSuq2l57cWGj9quv8f6GPBDzd1LHT33
kJ4M/18GDJ9ttTfwZMNvPh7ncHRiOW++DrrnWWkW1z8GhJ61WLgdXbVaXfo3
OqTDoHgTOqFacX39NAPuSsBRYfRmkJCKnUvBfTZ39vfTbHASm8MUWUhBblFD
XwC6rjVPhBakwKSsJu/dKfw+Y79fOnrkPXfJa/Rhu/EuSSEKHP5erH2BHhne
fF9GmALzZo8Fj9BLuZ5s2yxKwfZal6x4tP66QlvdtRQk8JoPO6NfeRTlHJOi
YDLQS28l+t6StxrPlSjYKjmeedKDDUlr7WbYyhSkPMvVcENHyM9/moP+eN/9
qxP6+H6NjalbKFC83SZxGK2YVCwYpkKBWIHaV0P0yw1Pfphso8B2ZsNyOXTt
zruxv3ZQUL9Lwmj4JBveWOnsddGhoKPI7OgAOs+th7cH/cBUy68HHRstEdCs
S0G+tvKzdrRF603nV/oUcP7Yb1mD7naKV48woMBeO2DPI/REWPjAehMKhqbP
dXqib3KuVb+FNjnUfMYDre+dGyNkiu9nBa8+jk50aFPnMaOAa95bUye0uo7s
9e4DFJT+vc9phQ6dX6uZYkVB26uDoxpoIT/hpJV2FLBlzymsQJf8uf/rInps
Lpf8UrTTMQ3defYU3OGIV+BFv7By/j2Kdh/7BQvQ1qpFejUOFBxUos/9PcGG
zL/Wf8JccP1SH0I60Vs97u6Z40FBRqLuxwL0k8C1Ff5okwLhsVw0+0qsFtcp
Ci5s3C76CC2bE7RlwWkKZHrDTmajmX3WTF4vCtZEluy8ieazFJ5YfQ7raWVp
XDi6XTM8WTaIgmgZ3hgbtMU+TuGH6NUNCmsPoT9be0XLB1PwJefoPUt0rY99
KDuEAqPJnzWm6PInGie2hmI+ZFRVDNAPZaa0d1yioN2x5qYK+ryAy5DVNQp2
vLKNE0JL//xW1IgWWZafthr9scI0Yk8MBV0M90cr0eKBmnLbYymoCVhbvxz9
bETkuEQcBS3cCoqL0L+q3o8N3KCgvCjF+d9xjF+o1LRnGu5P8nJkO5rHNqly
BK2W3Nzdhs7ZJpDkmE6B8vMDqq3o6T8cYJFBQTdjeLQJHWfX6Ad3KNh8SNnz
E7pGI3jegmxcn0pLXykaZjoXX31MQaTkHcv76EI3lbmrcrFelfmbstHszujx
62jB+nqjLLR0uVZHUh4FnoZmxnfQq6/czs8soMBSVvz4LfSwhJN1yTPsn5YG
wVh08q7R/JHXFDwNieUNQAu/1Ms++YaCwPixSj/0NfnUm3/QUlkOUb7o8NVG
F6dLKRB9Fi52Dn26I896YTkFjx19DT3RBh5evIwPFOwOsxU8hp6TOMdmTx3G
T89L1Aqt4LF7tAYtdsGFYYm23XUjwLCeAhtnKSkLdMW0YureBgrceAa2HEDH
Wh3rMmqiILHQ3WM/WnbtFzuzVuw3wQkVA7TNhPSfz+iOj/6Wu8l6a7xCDrRR
kNOV57sL/c9v5R3zLxSw+Fe900eXdezss/xKgf7NoGM6aMvUZ042XRRsupKw
cDs68szCqW/ovRmTGuro1/tMLh7upqBS87vvNvS6eb+yj3yn4J7akSk19O8j
64fsevH3lr3mViHxYcW5OQ1SsHT1JbvNJF93T3mc/I3z8cgJJRmSD4PX5oPo
yZPeWdLoE7+Xbj8yRoEE65448Qa4u8RonIIZ7sjF60l+6lpuK0xgfzFYI5Lo
IA715tF/FFhH24/S6G9pl146TlFQVBhymhj0mjO+ofVFiqYp9ET0iROfpinw
UD3KR+y0PoP3EQcNwtMXldei9xgvBncuGs7ljr4WRd/7ayLRhw7MajIjXpiS
tth6Hg3jA8U/RUg8+lWb9synoVj0EoOY7efmLsdNQ6jwzGUhtEhWferwIho8
woWvr0J77qHC7BfT4J3grUpcP+bq1o5e7PS2cyX68jYe1WpeGjbKUwrEcxu2
NNxfQsN03ZNWfvT3OSk8ritoSFtncGA5iZ9qNf9PdMK0BzfxDq8ZseP8NKS6
JuQtQ98dsWCfEqDhcGmLALHLNyEbn1U0sO/Nb1+C/vX66rPLwjS2XEIKL5o5
53XZMhG0zA8LYmOV0Y9X0Go+TGHi/Nw9vTGiNNx6pBK7GO2VzrcyWYwGhSs9
CYvQHCEhrjkUDQXy7yt50HKv873+o2mQOpMXS2zN8f38Y7SvlIsNcclpzYQC
Jg0PL2z9y03yeXRueTGLBj2TdQrE+WlyteqSGJ/nO7mIe74e/PIanaMmV7cA
rWNW9PutFA1mAf95Ei/WO8OoWU+DhOVo+Xy0SnCmzF5p/Dz3YBKxS8lnxTp0
a1qcB3HVFqXdTTI0cGcukiCOkh7z/rqRhvA4oYvz0IJ8x+p+ytOgZBjvxUXq
c1Ui21GBhs48eQviSvGKmE6018Z9QBwoL2nWsImGgSJJbuIfJu1tzzaT/XIk
cpL8WPMBW5EGz7GCQOJbjltT7qO704cdiU3OxdrcVKJhpXjjFuJXtwx6grfg
foLsvs4l9ZR9TmfOVtyvz/h74lN5WXe90D/UpvLmzs47bmdnFRrkLx+5RHzt
R/FPQzXMT9EFdeLh8R+GFWgX3duyxHpzRB9rAg380fJixBz8nh6K22jw7wub
moN2VJL7K7qdBt5NdBFxqbqVeQzazORCDrG4/sXnSzUwftqGN4nrLXt9ODVp
sFm+KJhY1n7V1zPoR7l/PInD3DTVx9AVDzSdiSEwhatXiwY+zYl9xHEXq45Y
a9OwN81Ch/j3tanSZnTBsIgq8d07phcqd9Bg1JYhScxftYzvsS4NHSrVc4hd
GtVcZfRo2Cc6+IcDXf7VuTodTQubDxOf+1UedV2fBsYy6Xbixqnx0eU7aShp
Cm0kll8gYRSOzji0uYa4R9B/lc8uGkz2niwhVqdyTv9B/7vM9Zz4hnRbk9tu
7De51jxiQzXlhMMGNFTp22YSZ++wn2pFZ8bzpxNzG16z3L+HhpGJBSnEzw+P
iOsa0tAU9SSGeICLM+MDutZI9AqxUNoKmT17cX1zP1wi1tGkH9Wi9baUhRKf
7lJQMtlHg33KwmDi9POaRc3oyIboAOI6prGmlRENN3ztfIm5Sm3fd6C/qJ07
S/yf7ak9tsY09BQ0ehEfmh/S0IvuvnzyNHFEeqyF834aNh/d60H8QuvOt2F0
U++xE8SD3U+OnjChgSe/wp1YJPjd0Dj6rMcRN2JdVvNJb1Ma1CuVjhF7lvX/
nUb3Ht7hSnzb7p+fvxkNO79ediGed1v00oUDNExKvnYmtu5RjYswpyGm8/2s
I0N2i/Nb0HDwkfDs54slD6bHoF+YJsz6x9tj0sKWOK/99Gd/X/So38NEdFLt
utnn6/NEKTKsaLg3tWl2fV53br5IQ0dnOM2u/47OIw2pgzTEnf1wfLY+ekve
ZaHd1u8/STw/tNZA9hANchbcp4g3reuqf4S2LPoyG68oh/nfnlrTUP7275nZ
9S1cdVTVhoYF71V8iIfusoZeokMfJfvNrqd/x9+3h2nI/VkSRLzAKWxFgy0N
MrsPRBGzFydcN7Oj4XKGTzTx4awssTb0of1PY4lfDXxY32VPg6idcxLxGeel
GqMONBRypGUTZ/KufefhSMPH98YPiD9nyxlMojv1+HOJN/8wNJ/jTMPqtdnP
iEdcok8scaXh5Ua5CmK7Y0Jp64/T8CfZvJ94l4d4aRZ6uazQELHCGYnvMido
MK6tHCGeG/KflOxJGmTdV08SJyTpZiucwvq7t5Cb9Kd/mkFlLto0wnIR8dFM
4yH2aRqqC5P4iNn51nJKntgvS7v4iasrvXJVvPF8yzQVJ86r9a1/gf5e85tB
fONz0LjaGey/8JNM4sD28NUv0UnpDSxih+4oJfWz2P/9QuuIDQZizUrQT5mq
0sSbRxK9Nc7RsIcBG4i5pu8+1/LBeRLVLEfcx/mgrQztnOwuT1zDkz+zw5eG
iZvfFIgLljwXf4febC/DJk4UKNmm50eDyItdm2fXI1xuXYGedNdSnJ2na6sC
dvrTYG60QonYkFWXWoner/B41ooyzW92B9DA+sJSJp6n9H2BYSANWxr8Z/1R
Y1Rn33nM3wuhWRfoTjjUoY9ci5v9fpLBTJhxENa3SPfs84KM52U3oB2pf7Pr
cTJfVGkSTMPVM82z6zW0XjbUhPae9N9ErGS/aumBEBrqXX/O7lfcRVSuBX3t
PvM/4vknKEOLC1gvF9fIEg96Sh1vQ89p+SxDXOuz8apVKA0Gx0zXEz89vym3
HW215vrsvE4J21J/KAz79WnsbL5CIreNd6CDhfbP5tMlRnv14XCM7/JPa4iN
buxU6kI/8lwkTLz11l4z24s0vKJnVhIz7ph6f0db9WUtJ+a5b5VgfwnrL2XF
bD3VP3Vsc7hMw13VBVzEz4rdZvrR8rWR06Q+b5WeEneOwPOloHr2vDj2McDa
NZKG/6ptB4iNGy8EDKMzHhd2Eau0XU51i8LzWa+4jXhhX3z38Ss0pP/6VDU7
r58nWwygVww5viVeF5FWe/gqzqNVT4uJ9dj3XxlF0xChfDKH2JznsVIlusa0
PYPYqaUgR+saDXbDU4nE4f6vEjfHYH1X6YfP9pNRmUAOukf1jP/s+SJZES4Z
S8Mbd7PZ+VNZWecleB2ff1rMhniJcK/x3zgadkc8VCAW/zH44Xg85r9NVZJY
9uWIxgC6st9dmNjA7t9/rQk07Bqu5JidZ4+WLClKxHg7qpXNuOP/9SD+oM1J
eF57jeQTPzQVnLqP/pehdZv40wyjPzkZ+3lVVTAxvz67zP8m3n+1dNSJabEt
qn/Rg7t/bCTeNKKWe/wW9kePjCixcazOrcOpOE+DPMem0TGd5j5a6VifN9en
Et/OPzT2Au124NIl4oJQW+fNGTRwUOdPEzfKHjsgeZuGxpT1esRCZwM2L7xL
w9oyzf4p9DqDkHv+6KYD/30kVqYuMv+ihS9mFRAfKL+2YiCThqAIrUDiBIG7
Qx+y8f6cPylALHavOiPyAQ1LpR4w/qG5Vhds539Iw1+9vTN/0T1+SV+uoeOH
rZqJc4xcViU8wvwUPo4kVp9aFJyeS8NtI9nxSbStvrZt4RMaUrwiUifQunkb
5qo+xfs5h80p4o3iKxOL0SJiETrEf0Y7694U4v1Naaz/D/pCvL9m9XM8L2zr
JYmz+p7TXS9pEKha5D+GjtiXVmz3Cuetz3Jd4pMvws370F0bDi8jVo06cHWo
BPN3v/PGb3S10gTn5BsaTmir3fuFHg1R+Mb3Du/nGwMzR0h8R4R9ItFC2WV2
xM/MOYX532N9tmhRxIGyHw0FK/C+euFXzE/0ykbXV1QlDTtCR04Nk3izMlMU
P2K/uiYt+4HeYRl55SFawCO4dJDkP/rUeelP+H9nIM+L+DinxlHxWrx/cvW2
D5D9fWmR5a7H+VkVkNqPFo3lK25owvN4b+eCXrR01a8Hez7TMCbXldNDnje/
+dZ7tO0/cVNi4xMZwUXNeP9X1sr4jr5kALszWvE8yJNT7kZz8Li3eXylwYFu
V/qG5gOT6mF0w0b5+g60yCnVVw4deL9seuxGrNS1MN3yGw1Ok5D+Fe3+8paz
VhfOA2m7ee3oTs+6fwK9eF9+vi2+BV3WpyicO4z38apBsTry/GD+29I/8Xwa
F79Vi95HDyukovsajzOJ2y0ydl0ZwfVxerA+kfxXC/i7/cL5Ht0oXoOWzB/p
kflDQ6namZ4KdGhAVl76DA3XJ4+XlqANxEO2r+FgwrxmHWnilc9tqqPR/Tel
Il+Rfh4T6gucw4TQ01wmL9FPj14QteFkwgndlZ9foPt32waKLWDC+WvU/Sdo
fRFxw1g+Jiw/nxd7D929u41TaAkTjuiXV2ajfQMScuPRvsO3OIlz+1YLJi3F
z3/KPpqJXvNkWXvacibYrpuRuI0eMuJ0ebSSCfpyI0dS0FGXuy9UrmHCEtex
oSiSz5LULQZiTOjdEDMViS4dsx6sQX+x6OEhnrT4YlAnzoSl66+vuYy2kW5c
1cJgQpu3uGIYWqG8PK1XggkX/STWB6Ab5ma/5NrIhDXq4ovd0XGcDuVn0TaB
EXPc0JZcrJox9K/Jt79dyf7mpbT3yDIhTjviszN6jDt6puI/Jlx4Yh99lMRz
yVmVaDYTrFtKqg6S+hLe+YSpyoTuD4p7d5H5I7LwZSJaPyxOfCe6TaTs7So1
JrhkPRzQI/2/ZlsjDzDhcg+nnw7aY+2m8cFtTLAbF4rTQEezRDflaTKhxjnl
ojK6Vn4wR2snE04NaXsw0U7vw1vL0e39wv8oMo9spBfu3MWETkcTXwbZf5Sj
zd7dTEjR5A4UQ18d7hU4uIcJJldkTwuijbK7vTyNmPD2G+8KXnS9RLtGlgUT
PBJN+EbdMF6CnxqXuTDhXFnT2BO0xCr75Cj0g83BQgVoD/4puxWuTPgYFrg1
z43EgzXOf4wJcnedvB+ijbm8BVa7M4HP8FvnXXT9D4bhGg8mKJ8aOhKPritx
f7/uHBNUknNFvNGfnJe/2H6JCY0bxdQ2ofUV05sL0TEbZYXk0aVzlSfkLzPB
Pz9zVBb9NOaQAh3BhKsF7SnS6OSXOXe5opgQ9JPdT6FdBHbHvIlmQqmiotxy
9MLnYce0bzChjM4LHjzGhm2L51F6WUyg163WSULnWt0obq5gQm6Mn2abKxvi
p3pat/VjPctZ8y5Ge/FcKuDjkYCP7rsixV3YYPWu8f1hKQlQ6sxumXbC+2ld
vWWEtgSUdZsfq3Jkw4prXus07SUgeTDE6pADGzqSa05WBUnAC0GDz9/t8f+G
oP+54lQJqNrbfn2vHcZTu7FI+Y0E9Ci32HscwfUUffUN/SYBH7hdPK7aYL0P
RHjZcLHA9ynL59AhvC+GXJe7RbMg74BFF58Vnj/ORvYF6iz4JKUuXGSO91Hu
/AZjGxbME18wyW+G8Rt8X/rOjwVvDh5tcNvPhu+gfDwtiQXfc5uWFOzDeaez
y4SnmAWZD8W74vawISNe4Ll6GwtU3Ky8L+7C84RX8GE5utBscYgP2stHJMPg
CwsOGvdGuqH1bahIy3YWaL6Rv2GEHl4nd8SrgwUhuoujRNGKT/V5H3azgFfn
86+snWx41xhgsXaIBYdTLZLK9dnwSDfY8Da68oG0YSE64Vmo9sZhFsR1yMzN
RrskR8qp/MT9/yw1jUAvt0+aZzrKgrZ4o+/G6APjT7Mjxlmg2zvq/U2PDRpH
X9xc9YcFCfyDc+rQG5pfxiSiy90Ez5eiOYre+mVNsKB/3uKAO+jUoHqjt3/x
99zNLFzRF/806e7+x4JXC4cqDqI9HFrV6tEiFvlKhugduzqlOqdY8Pnkt4Wb
0HLF39c4TrMgwFLbVQIt9F//ihG0rtaX6lVoztQf3J4zLDBTzdzIgx4QGJma
QQ/uzwyb1GXD//ER5zk=
       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{Automatic, 271}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 503, 11, 42, "Message",ExpressionUUID->"67ad8f2c-a445-4245-b943-4478eb4acbad"],
Cell[23936, 738, 503, 11, 42, "Message",ExpressionUUID->"4149a2e1-2799-4a96-acc1-a951f92f5d07"],
Cell[24442, 751, 503, 11, 42, "Message",ExpressionUUID->"dc70ef22-3537-4489-bce8-42c5408ba8af"],
Cell[24948, 764, 476, 10, 24, "Message",ExpressionUUID->"845e330d-67d3-4365-8628-9ca214ef7be3"]
}, Open  ]],
Cell[25439, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28344, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28582, 876, 988, 20, 56, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29573, 898, 14155, 301, 115, "Output",ExpressionUUID->"dc1932f2-b72f-4fe7-8ea3-b8ad8e89b94f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43765, 1204, 44417, 932, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88185, 2138, 7706, 145, 240, "Output",ExpressionUUID->"b0637a2e-8531-451a-9a30-a65e8e913f56"],
Cell[95894, 2285, 442, 11, 34, "Output",ExpressionUUID->"55185fa0-d5ed-4f6e-bb78-ccb05ef6e4b0"],
Cell[96339, 2298, 546, 11, 59, "Message",ExpressionUUID->"188d5adb-bd09-42ce-92ad-5dfe296d5553"],
Cell[96888, 2311, 444, 11, 34, "Output",ExpressionUUID->"b1f6c201-2b42-4610-a32c-0323e0c90e67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97369, 2327, 400, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[97772, 2339, 239, 4, 34, "Output",ExpressionUUID->"07c50e5c-db85-430c-8a49-962f0d27b89e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98048, 2348, 44413, 932, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[142464, 3282, 7634, 143, 239, "Output",ExpressionUUID->"96a084f2-8d5d-4807-ae63-38c425978ba3"],
Cell[150101, 3427, 644, 12, 59, "Message",ExpressionUUID->"519895d7-e47b-48ef-82ae-f3b7d297ad7e"],
Cell[150748, 3441, 413, 10, 34, "Output",ExpressionUUID->"25d40052-0e49-4694-a77b-ff3727463c26"],
Cell[151164, 3453, 412, 10, 34, "Output",ExpressionUUID->"a71b7c0a-5eca-45f3-9db8-f212583e61ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151613, 3468, 397, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[152013, 3480, 217, 4, 34, "Output",ExpressionUUID->"0c173bb6-e9ad-42bf-9482-d39f7b246e94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152267, 3489, 44566, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[196836, 4425, 7716, 145, 241, "Output",ExpressionUUID->"c4f7e4f3-809c-4cca-8d15-78d332d48d16"],
Cell[204555, 4572, 437, 11, 34, "Output",ExpressionUUID->"0a58978e-8fc3-429c-bbe7-0d5af1181f6f"],
Cell[204995, 4585, 646, 13, 59, "Message",ExpressionUUID->"42214f89-df2f-4e0c-a76e-5f0ec57e6b77"],
Cell[205644, 4600, 438, 11, 34, "Output",ExpressionUUID->"4025853d-c2f0-425f-82bb-9a938f7bf118"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206119, 4616, 401, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[206523, 4628, 213, 3, 34, "Output",ExpressionUUID->"635cb606-9861-461f-aebf-97277636b921"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206773, 4636, 44514, 934, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[251290, 5572, 6934, 132, 245, "Output",ExpressionUUID->"92894094-9c47-4952-9dc7-3b6eebb65fd8"],
Cell[258227, 5706, 650, 13, 59, "Message",ExpressionUUID->"72fef417-febc-49de-8a36-22286c68125f"],
Cell[258880, 5721, 411, 10, 34, "Output",ExpressionUUID->"1e4ac32f-ea68-4cb6-b72a-a55f3af7d680"],
Cell[259294, 5733, 415, 10, 34, "Output",ExpressionUUID->"5bc5d596-7f06-410f-83ef-49f90a82614e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259746, 5748, 397, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[260146, 5760, 216, 4, 34, "Output",ExpressionUUID->"6f560398-0295-45e9-b8fa-1b60c0b102be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260399, 5769, 44514, 934, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[304916, 6705, 6633, 127, 235, "Output",ExpressionUUID->"8d784c3e-da18-4301-897f-02fdb7185aef"],
Cell[311552, 6834, 620, 12, 59, "Message",ExpressionUUID->"63e5c1cc-e0cf-4b70-9631-aded0ed2e9ed"],
Cell[312175, 6848, 410, 10, 34, "Output",ExpressionUUID->"0af0f5a3-ef1a-406d-a5e6-d6bbe0fdfc77"],
Cell[312588, 6860, 622, 12, 59, "Message",ExpressionUUID->"af70b8ef-9e3b-4360-b3cc-b2430ee4486f"],
Cell[313213, 6874, 411, 10, 34, "Output",ExpressionUUID->"848254e2-586c-497b-a079-3b0001637a50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313661, 6889, 400, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[314064, 6901, 222, 4, 34, "Output",ExpressionUUID->"44a8f837-c324-4495-8247-1f325dd7d911"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314323, 6910, 44616, 936, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[358942, 7848, 5944, 115, 241, "Output",ExpressionUUID->"1a5fb09b-7aff-4be6-b876-f2058f1f8892"],
Cell[364889, 7965, 594, 11, 24, "Message",ExpressionUUID->"3c3ee4ad-5c63-4ceb-ba98-5d9e59f4f66e"],
Cell[365486, 7978, 516, 12, 37, "Output",ExpressionUUID->"2feeb8fe-1335-437c-b4fa-2037e9b25e00"],
Cell[366005, 7992, 593, 11, 24, "Message",ExpressionUUID->"01374436-fe6b-49be-920c-66c6d97e2fa8"],
Cell[366601, 8005, 513, 11, 37, "Output",ExpressionUUID->"e6a06324-654b-4faf-9533-c21d6957655f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367151, 8021, 349, 9, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[367503, 8032, 171, 3, 34, "Output",ExpressionUUID->"0bb40ff0-b5fc-469a-8f50-a8eb04da1c9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367711, 8040, 44606, 935, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[412320, 8977, 5950, 116, 236, "Output",ExpressionUUID->"7f618a89-eb28-4c6b-bcd8-a5643db4cce7"],
Cell[418273, 9095, 523, 11, 24, "Message",ExpressionUUID->"4062d8b3-ca54-48fb-b326-b25f66472daf"],
Cell[418799, 9108, 472, 12, 37, "Output",ExpressionUUID->"14183bae-f3be-4b27-9de4-367947c716d9"],
Cell[419274, 9122, 521, 11, 24, "Message",ExpressionUUID->"7d20e4fb-dfdb-4485-ba2c-d6dc5cb613b3"],
Cell[419798, 9135, 466, 11, 37, "Output",ExpressionUUID->"cbb434bd-30de-42bc-9ef0-f1c1111b69c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420301, 9151, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[420632, 9162, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420816, 9170, 44660, 936, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[465479, 10108, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[473414, 10258, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[473833, 10269, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[474324, 10282, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474801, 10297, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[475132, 10308, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475316, 10316, 44406, 937, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[519725, 11255, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[529472, 11435, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[530049, 11448, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[530344, 11458, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[530921, 11471, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> White_Square.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    548188,      11761]
NotebookOptionsPosition[    537782,      11595]
NotebookOutlinePosition[    538163,      11612]
CellTagsIndexPosition[    538120,      11609]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ali-Bodmer-3 Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 
  3.723429993200758*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236897387791281267,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108572106509*^9},ExpressionUUID->"8e1594fa-3d67-4279-9b4e-\
bb42a78f043e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236897387791281267,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108573962995*^9},ExpressionUUID->"e9d701a7-87ec-4caa-b216-\
baed475c3941"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236897387791281267,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108639983858*^9},ExpressionUUID->"194414f5-9067-417b-8917-\
1bdd2014a05e"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724108640038191*^9},ExpressionUUID->"de16bd8a-0d76-49d8-9cc7-\
413a0bc2ae98"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "7500"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.7241087242035427`*^9, 
   3.7241087279657784`*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"625", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7241087291704493`*^9},ExpressionUUID->"d825665c-91fd-4cb8-8532-\
8b8ce5ef6749"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.724108737039563*^9, 
  3.7241087430697412`*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VG0UAPAZhKTss92RZSglIn2J4h4qyZYtu+xLiCS0CE2ylSUi2Sqy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       "]]},
     Annotation[#, "Charting`Private`Tag$8267#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.9010907830672652`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.9010907830672652`, 2.5716522805014206`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.7241088133439617`*^9},ExpressionUUID->"8ebb824b-ccc5-4975-b1c1-\
bd56181317e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9010907694458992`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.9024329634169295`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.7241088133576097`*^9},ExpressionUUID->"1cdee9d4-abf7-4dad-897a-\
75ff527ab106"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,9,5,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724108813364765*^9},ExpressionUUID->"98170ebe-f2c8-4c5f-a032-\
c2c2c3773f7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.190375686155294`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.106861739319648`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724108813388132*^9},ExpressionUUID->"c032b1e1-3a4e-48f2-a200-\
314e89bd9f58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.9024329634169295`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 
   3.7241089040318727`*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.45193673919061`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 
  3.7241089045937643`*^9},ExpressionUUID->"71d9cc2e-c9d2-4a0c-904e-\
20a4c664c2d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.724108748676614*^9, 
  3.724108754834351*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4lF8bB3CyZJ7RoDDrM5ZJVKgkSsU3ScpS9JJ9V0SLKC1KaRNpkbSS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       "]]},
     Annotation[#, "Charting`Private`Tag$8390#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.2060316451647566`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.2060316451647566`, 5.8863422287008005`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724108818351749*^9},ExpressionUUID->"56fb7d0a-47cf-4a26-be0b-\
286131b28820"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,11,6,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 
   3.724108818365518*^9},ExpressionUUID->"062e5efb-fa21-4f10-b9a5-\
0276ee2c578c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.2060316366276966`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.413221301499597`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724108818386896*^9},ExpressionUUID->"284e0427-101a-4c3c-bf82-\
4594639a0629"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5482212182309656`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.308472636205591`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724108818394943*^9},ExpressionUUID->"8f4e4753-8112-4810-9227-\
f91f5c1a1727"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.413221301499597`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 
   3.7241089116316433`*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["5.991461427648885`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 
  3.724108912078238*^9},ExpressionUUID->"2547ff94-4030-488d-99f8-\
9d907ca92ab7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.724108758236581*^9, 3.724108764129738*^9}, {3.724108920410289*^9, 
  3.724108920717175*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k81M8fB3CVyvH9Vvrssvb67LaRpEMJ6RevLhTK1UXKrRIqhS5JfZFU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       "]]},
     Annotation[#, "Charting`Private`Tag$9863#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.913484157542127},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.913484157542127, 11.435909782871015`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.724108820822958*^9, 
   3.724108921289708*^9},ExpressionUUID->"a96ab765-06c2-4e30-b119-\
e50eb45ef986"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,49,29,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723476816554037*^9, 3.723506268291768*^9, 
  3.723514697046212*^9, 3.724108820835142*^9, 
  3.724108921303801*^9},ExpressionUUID->"c67fe5c7-2339-4d25-be6d-\
395041ca7353"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.913484072696713`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.932964154699985`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.724108820822958*^9, 
   3.724108921323984*^9},ExpressionUUID->"ddba5404-5e83-4045-b19a-\
19842f92e776"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,50,30,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723476816554037*^9, 3.723506268291768*^9, 
  3.723514697046212*^9, 3.724108820835142*^9, 
  3.72410892133082*^9},ExpressionUUID->"c6ca9aae-5dd0-467c-96e6-2830693cd094"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.232757377378509`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.367729753668792`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.724108820822958*^9, 
   3.724108921348659*^9},ExpressionUUID->"2c830905-f975-4699-939f-\
c0ddc36ee68a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.932964154699985`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 
   3.7241089256632233`*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.500503840076305`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 
  3.724108926128517*^9},ExpressionUUID->"100217bf-17d5-441a-8216-\
b2ee1b14dd3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.724108772212379*^9, 
  3.72410877802496*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13lczF0XAPBQPdpL0fabmftrShsqtJMjIcqWkkglSmmztBBaFEqGCgmF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       "]]},
     Annotation[#, "Charting`Private`Tag$8604#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 7.014438330926499},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {7.014438330926499, 10.72213291289801}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241088232764387`*^9},ExpressionUUID->"5ce8b8ea-4c42-4532-a45e-\
f847d4fd599d"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,17,9,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 
   3.724108823288568*^9},ExpressionUUID->"4f67f77f-3c43-4cbb-ab4a-\
e1f3546ea94b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.014438330614199`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.465865014953522`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.724108823311906*^9},ExpressionUUID->"8082f3db-b389-4af4-8be1-\
bce46233eb82"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,18,10,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 
   3.724108823318948*^9},ExpressionUUID->"ee0a0d0d-1deb-4f23-970d-\
cd483974ebbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.250727951281852`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.322447302436132`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241088233366413`*^9},ExpressionUUID->"f661e079-d7d2-4bdb-9d85-\
0f276e2d53b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.465865014953522`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 
   3.724108932599111*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["6.99987364203672`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 
  3.724108933026854*^9},ExpressionUUID->"5d5fb2b0-5860-4377-aa1f-\
29be2a4a89d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.724108782074999*^9, 3.724108787929082*^9}, {3.724108832114957*^9, 
  3.724108832744536*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VWsXB3BkJjPViZx9dpk7pjJV1xPiIoqESoioSJIIZUyTuUHUbU7m
SpIkUVFXhdtgKCncXJkyJGXM+9vvX+fz/Zx99nmGtdbzLMor0NGHj4eHh5+X
h4f5ZEm8SWhdwyZp/IVOYjtpYv7guqS2I5sMTMWfTfWkidHXac+3O9ik9fvM
zVgnmjRYhgnxH2KTI835F5fb0ERW2Suq+ySbFFLJZwUJTTb0t9V65bCJxH/0
1h8GNFnWG74z4CGbOBd4yK3RpkmNx5H3am/YZHgiweGhKk3GhO5e3Pcfm5Ss
yKZ8KJpQWUEGzhNsosSSzKxbSJPpskuX+yQoIltnP+yhQJPw2W9b59IUmRST
G+qUpklWZcFAhxFFDjYkt2bMpcnLoEl7e3uKWLjwqA2K0OSUs7+gjRdFVEhM
4rggTYRLbFJ+HqCI2qYF5cb8NLEorwy3CqOIPH/aJh049rGeTybcWGY9qwJP
1rFWmoRTpGdd9FY5uP+/vt7ICIpE3n+6fWgO1mNe4hqBSIo0ZKlezIbPHHw1
LRtHkd8XffIWwGzztf66SRTR2pz/WpqPJqZz+FgnYPF3+21FYPfq+7UdsJkc
q54HvmBOq6QlU2THiYGuIV6aLLCY7BhMocjaxFDfBlhmTa5z4UmKrKqzuZ0E
z7HiN1PNoIhJmp+1BNxtUzFf6RpFsud/1VrCQ5Mm+8fcYLhRlL1nEVzjWGPx
Av7jfei9efC1zXV7Q65TZNepUGdR2N2vrbY+iyKXDiR0Ds1ySPOJ6bCoHIr0
Dm5nVcB/16780F5IkTvOPKKb4NI6MrT8JkVc0z3FNsDZry0EkmCRD9dl7OD4
92t1jW5RpI1bp7caJj1uJ9JuU0TdO+iBOlwmFGm8upgiuXnhn6d+c0iu5aNz
1+5TpHvvaEQW7P5Ovvc7LHP6fOplWNZzj5F5GdbzsHbeeTgqXLnlC1wopdSf
BjsVxsotKadIRe3nvEiYV8YyNaeCIjqtFdKu8OZPDfGFTzC+jNEYKVjKT7Vx
GpYOOqUjDj/7GU3bPaXI+kcjXUKwjpTu02/wbtmBLbMzHCJofnqWW0MR34zc
uEG4ONcl4s5zrNeAcHE9LLa/I7D0FUWuJ5akpMJZ5RFxc+sosqwt4nAivJJX
Pn07LPrjWuQxeHeKdblMPUVGD0vHRcMNucX8gQ0UKSo1fBUIp32KP6f6hiI2
iqpbHWA5K/XqzGaKmI6fD54PFyZXNw3Bi2graXnYonFrj2ULxhO8qEQaDtl2
au4YnPrSSkQMbj445eLwgSK1ls4jM9MckllUPyDSRpHlm/tLu2Al1j6Fg50Y
b/468VL4UK+nVx38Nv5uxF24tWzdLaV/KXI80e9bEfN7l6WWj+Giv+vaC2C5
9J4QgS6KWBevHL8Ki0p5NKV2UySr98rPFHhXux3VCS8XycxLgmtvrQzQ+0oR
PqV6zwT4iB1LoAk+1Nb/8QjMk9i0jNVLEe2eZv5I+KfA2jNZ/RQZPLCKvRve
2GTSMQbrO4cq+MElWepaVgPIV/33UjvhIHOhml7Y5oG0zHZ4IObpKHeQIk+T
DS3d4C9TRhseDFMkyUxrvx38emSJTMMYRcb3l37Sg2f5vZ8p/aSI3w59d12Y
O/9KWABs5Hf8X2048Q9Wu/gviji9v/dTC7ZMlCi0HafIk57ptapwxeJfa15M
4n0aukWKcL/hson5U7DylYCFMMs2qHAnvGdRI5cFHwjqlxGepsiNyKMV82C9
yvZ2yxmKdFWO8svCOS614TWzFOlo7PlTFG72E1gqx4M4UVhoJgLzR5l1eMM6
Z2f/EIa9sios5/AirgpbzQVhxZEiWTM+DslvKQvng235B5+fhD/ecEvjhSPm
aUZ0wnL78/J54JZVNzpi5nDIWIhx3+8pDjmVcO5mFT+HfO+USZ+Cn1xs9pQU
wP/Ffq6dhIeLZOU8YPkRax7Gdi3JEb/hmNtT4eOw8OI4q1VCiJuC/Mwx2NCw
ajIJ3vXOqfcH7GszfbMN7s5PX8W4em+o3CFhDkltax7+Dkc98ussF0EexxrG
DcNpCb0u0qIcsjh26Zch+KrLzoYd8ECfw5+Ma0Z8HsqJcQhtyFYehJsru3T9
4TLDv9O+wV8TvXOfwAmfzwoyFlXZlr5HnEPC3PN/98OKo+1iz+C5rv0xjJc+
do9bOJdDBIzXCTFev9ktsBbeMBbO7oPTU1ysOZKIayv9+B44e0tzVRj8Y5e3
KuMytY0G/8AG/AUNX+HWp470ISkOUR2KUGc8kPrm3Fv4yA6eT93wjNt6KXVp
DinKyTjDmP3LbqYJ5ns7JslYr6YuWEsGdbL7wbv/YPOTtn1xcKtCwl+Mndxf
en5gvp/YvoOxr6Z1i7Ysh0zR1oaMw8b/tjsKGy1dLsb4xDPLmja4ukD1Sxd8
/tQzE3055JWBchXjQg+LOydgLx/WZcaVWtWqHfDBf+YdZvzPxOpLBvLYP3EF
f8Ydzx/LJcOf78m6MP5+2jTxC9zmJWnFmH9bJa+JAuZdKLSCsTx3VVgazLt0
So+xytTDwW742KEeLmOjWhOfVfM4xHV5w/9tk/7g42l4y0j+/5/f4mXk2Af3
2ESaMN6tfb+WzOeQS23mloyjppebZsDbVs9sZJz2ouTeN3inXO4uxlfP6mtZ
LOAQjRGzWMbF3sXXzsPRwXUXGNfo6C4YgX0MzSsYN8/cTrViYRwfbrQz/vqS
K3gJbhn7Lsis53jGzUM/YGENdT3Goj5aozYLOURS1mobY0W9gl1X4TB72zOM
l86qd/yC1SOWvWK8/pxqfZYi6uDCIgtmv718s82nYOd602OMg/WXlDsooS71
3apnfLaek/Mb7uhY4svEU875q0obF3HIskmNMsZlO9hnCuD+aREJJh4/8i6K
dVXGvMj6Z4yLXUZ08uCqc3LsXjjhZk3HBKzRzI1ibLLJn/zF5hC3o54WTLyf
Lyqb/URxiELhuXEmH/YJJt3mcrD+goMBA8z+uHl4RMN8PqndjCeFBKvYNOKy
qqSTybfNHhuivBejDgr4zzL5qndPhVsC158UTmXyW1Rs8hP/EtwL1vVRI3B5
6ZVV2fDwRIgDUw9YEoPTPSqIK4fUFqZetFYcP7hHHe+VbIpi6k+xjJtmFTxu
q2fG1KuEndofJTWwP388FZ5m5iPXbHIH1hoOuTzDzMefnhzVxHMaEqNM/dvM
qgwL52JdpyT1mHqqt/ek2kv4YKOCGlNvRZ9vf8/SRvwom1JMPS4PEjOqgFOe
DCmKM/X9heuv3zqIO9O7xlLwhwOjIfH6HGIt2yi0AD5zTLj3I9zn6/YnU//t
M5Tc9JchD8WikpjzoabUyuxfmPvzmPIi+NbYXxLEAONYcnIvDccHW+RMGWGe
EesfcWHTw5tYG4w5RO1Lg4EOPHlqT3I+PBb65i5zfgUWZwZvMkHedW4tW8bM
b2TA9P4K1H2ZwH4TWCcw/f2+PzikK8h+3Io5r6LybV/CsiX78qzh7JSqSsoU
dcZC0N0WXnirN+s1LEyFvrGHBb+tCuKu5hDqolPnRvijX7dInzmHXJMYuM6c
v0d9DVdss0Z9qU8piIelys/L34fT2CaVR+G/5v4eErfBPSZpbuNxuKikJqsM
Tu5VFUlm3sfnKCG1lkNkfEXOpTPjvby7s9Iev08Nsc9h7ictV48pOiFep4qE
6pnz2lq8scWdQ4w/h+yjcP+JXlLzVdUDeTBHTX4x/Jr30NQBOO64a7kKvK+8
nzPfE+fjHF1xLfi+5qsg123IJ/nsegOYSCRIfvDGedb37vla2PGdkG3rTg5p
9/g3MQI+sHXO07Z9qO+nXnE/wfmj05n6wXjv3h+3O+DPJ34GJsC7v9Tqd8GW
pb1KRvtRXxX3mvfDCpKvw0+HoA7OZMZNwPceX9C1CcP5RtyjFXAfHaUNrt6P
5BBlf2l/Rziwb2fMqeOYR/idhjewcN7w6eYL2F/JOzPvcb++sEXkYEkRh3De
aG4Zx/2+/WianvlzDmny3n/RDv1G9RdjU89W5MOmiDNZ6FecHzgocodRLyes
e7QFaJLwONE+AX2P3eCwYwn6pwcPnZ1i5tMkWtqgiAjTJEM7TUOVS5NiobDd
M+i3FJr6N7qZ0SSvuUMqVwz91eg9BzNXmnjVhSTEoD8LEJCmngagj0sqtnOV
pImhdcqa17E0cVIQCJVHP1ckEGGSmoFPWc2iKRn0c6PH4tsKaFL31degWg7j
b1K5Vl2FPmXTRHks+sHrOsvStjTRBIEevR3jEn7k/S62lya3ziRP0Sz0h3el
6j7Cz6NlnmjCJP9RzfI+9EGp5kf14QMZ80p74f0BuZLmcHfQq0yHAZrkrw9a
5AVXq+i7U0M0uZx8VfMKHJXG1/v4B01G3qbyKqI/ZR273ckaw7pdfvGQhu9F
urXuh1krroVowgN+pa/UftLk8Upujwm8ZY3frbRfNOGO3KjdBBtNvgn2nKTJ
x3tloRlw43DU7nJ4Zu8tjcvw3q+aPnJTNHEMXfk5G85pPOJcCz96omxRCivc
NjbWmcFzkuOiTXDxjW7dBDj1n6yHbbDdhdMaXXD8lW7/Ljj+xLeFmb8xvlbV
V6MwO+a83Hc4KUQlYgquCLWau3YW7ztWpjZHkSauAT8EsuGAvE/NovCo99Xf
s7BJSHq8DPw/Nc0ahg==
       "]]},
     Annotation[#, "Charting`Private`Tag$8823#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.491975271865769},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.491975271865769, 9.703211446760434}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.724108825957103*^9, 
   3.724108833264277*^9}},ExpressionUUID->"d3ded08d-824e-4ed8-b372-\
f26291aef32c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,23,13,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.72410882596877*^9, 
   3.7241088332760153`*^9}},ExpressionUUID->"1658ccf9-a660-4872-9003-\
45c23a9a0cd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.4919752585754`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.045077297643275`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.724108825957103*^9, 
   3.724108833298252*^9}},ExpressionUUID->"55fb1322-7047-4497-8457-\
80391794c2cb"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,24,14,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, {
   3.72410882596877*^9, 
   3.724108833305176*^9}},ExpressionUUID->"80ca0975-b5c6-4f29-8e04-\
8f818d9f7455"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.611639164744386`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.166047588901739`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, {
   3.724108825957103*^9, 
   3.724108833328536*^9}},ExpressionUUID->"34118faa-1455-47a8-9074-\
d790ab283c01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.045077297643275`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.724108942726824*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.524238104550804`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.7241089431730547`*^9},ExpressionUUID->"6c4089c2-3a89-47f8-b94f-\
fc397921f7ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.72410879100283*^9, 
  3.7241087976173887`*^9}, {3.724108842595647*^9, 
  3.724108864470491*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13k8VG8XAHAkWyW0l5iZO3c2BglR5KgIKZKSkrIkP0tISdFC0kLZCSW7
QioJSZakkFT2fUslQrYWiffM+9d8vp9757nPc855nnsu1cbV9KgAHx9fGz8f
H+9XgfZWkI+PAmpXDMHKhQNuVHXHVfwUkLFcSjvvxIEcSup7ZQEKGEtNp939
jwOqshdijwri9QFa5NejHNCUXq/0VoQCVuOHe65bccBwedzBKEkKcKYlqTIm
HLAXc8qRJyiwufD29+MqHLgn2rJCj06BKKsfbaXKHBgU0T13mKSAHZjoLV3H
ARdhWf0wJgX8bDKCS7gcOClY3/lLjgLjnvLvmEwO+M1uFC1XoUDnMfofrdUc
iB8XO2KhR4Gmj7EuZ/g5cGam0+36dgrsDlgX0jLHBjOhx77P9SmgKZBooDHL
hgWrzZPX7qDAsYdl3nPTbPDSSf7Sa0yBMxm6BfGTbNgTssnF0YICJiVerswB
NogoOJ/1dqZAR/W78f0f2PBpg3ZglgteD/7tMVDLhmIdqdudx/H5yXG2Z96x
4dTeghfa7hRwCPS7dreaDX0+gvyCnhQYTAuqnXnFhqK3t68EXaDAp4071aaf
scH9v3cRd8Iwnuaebr9T2CBoqn+8MJwChjY5s5XJbIjaWL69OYIC5+F2VmwS
GwoXPJuWiMZ4BI/Y6iSwQSA75Yh/HAXkL/Yzb8exIXzcW94phQI3tRhbAsLY
8NSb80o9jwJLRZOrGL5s0LdLvbM3nwK1zUlJqy6yoc2IcvpEAQX+GitdXHSB
DbNrl3OyCikwvzNf97cPG/RK+UNkS3A+J8Y/tXqxoVmw9aBQJQWyup8U1rix
4c+NKxP1rXi9KcTSyRrXaxuhNtSG+TQ1HfQ9woYajcQzAh0UOLgh70DMYTYk
fC6cU+qiQMSr+J7qQzgfrZEFN/socFUnwUX9AK73uxldf4gCAtEHJjT3sEFl
B21v0QwF8grv/PuiywYZquKt+n+4/tz9ISvRIr82tQ/OUuDEYrsfhtvY0JG0
13oVPxWeV3Qvy9nChkvTV10851NB919+/zVtNtTdH72sJE6Fs51t8w9rsMFV
5EVeiiwVprlXF8Rx2TA+oJhaT6GC0s6Ux43ybPCsSgoXoFHhaMJuZUm0z/Wr
bkfoVEiWsi+9zmHD9YVmHGk2FapFS6evMNmQJjF0J1yZCkfu7tyWQcX5rFx1
2U+XChL2cpxry9lw5E+gx2M9Kjg2Uoo6l2E9tc5a92yngvXZUcn16MHY/s2b
DalQtNJeqGcJG35JP/r9ZxcVQrQn57ZIskGKut3ZfT8VNq5fmCi/kA0G7FN7
jjhR4UU+S+K6ABv8B4LFvJ2pwApoyJvjx/pMzyiLdKGCgBrx8xRamdGj+NaV
CsHzMzXt+NiwmtixUO0kFfb9u9S+fZYF36WpFQvOUaFv7sQ4Z5oFIRLv1PJv
UkFeypp5aJwF1e+/Dn8MpkLAwcix/jEWCAYLpH4PoYKCp7SuC/rMIvUltHAq
GCbsCrjwgwU2YsmjQdFUEM30t8sYYYGK4Jl7NglUSHrjKrdqiAXNv+irxXOo
wPTO+2jez4KMslQfeEIF9bBCza+fWHA+kNF9Ihfvvx2mfhrNkGWlNOdRIVY4
oedWHws89eQUEp9TAY67ferrYcHSyHVbVCqosPAAVzu0kwUmypsdD7RQoWDw
6os9zSygzxTXBLVSIVf7ztbJJhb8rtBWLGmjwq59uw0j0XctdCaJTioMhGc1
tzSyYOTitvPDvVTQS3/Xf7SBBUHvDcMuDlGh0LzOKvojC6qczQvTZqnQ/jw1
wqyGBZOEY0D9HBU2PMsvmo+mtPuY8vHToMon3DT/LQu8DJIGLebRYMKJ//Ua
NIMxvHqRCA3GnTaWfqtigV+3n7eHJA0kFqikx7xhwUbTbE2g06DYa/5pvXIW
2IuWibiQNLgSJB8qiA4trW+IYdDgV4rnwvKXLBhQ+OM8waLBo3djdB101IJt
d9K4NDA4K1ivU8aC8Vet/xZuoEF8m/8HsxKM94b5Ja0GNFAOXlFd/BzX965k
z7ghDWxp+X8C0cdtzw6IGdHASKHXwwK9PnhUUnMXDY6veqY3VciCoi+tdvGm
NHA/V2alhH4fmS1me5AGZqUr1+QWYDwmzPd9d6aBfmDQ59GnLGi6JjUkeJwG
1+5H91Sgn8m+u7DWlQasusy1t9Hnd2y5v8sd16f13dIALZwsP/PoFA3YTWUD
abksWG3Kn3TqPA0i347+c3nCAu1HGcOzwegaHwfOYxYUmrzlKobSwE3G12A+
Wm1syOVwGA3uaM4d73nEAgVl7khJBA00NmsERKNlch+OXIyhgcmYTacIejY/
d1QgmQbWEe7Dv7JZcHZ/o+L6FBoYDotMNKF//p5ytU2lgU3pWfU89IjGhh/l
6Th+TK3vKXTn82c//LPw/u5jQr8eYHxKiseE8migBCEx89HqR7rXbcinwYdD
od4DWSzI5eM7cayABtKHhWPeorN0dMbfFNKgI0L7chg6rrx8/GoJDSYPO64h
0GffVE6IVdEA9kTPM87E8d7XTYl30CDjnt3U+/sscNoVN8vppMHclyeaz9Hx
72yFt3fRYHTP00dp6Hk1kysv9NBA7aSgzHl0beVyzdF+fJ7dHhFFtO3LA37v
h2kgMCX749Y9rB8dInBohAalpvShAHRl6VC48A9cj2zZ4lNohRKfVO1xGrjQ
BBp3o38/j698+JMGdrUHDRehbz7tEw+Zo4FiT3peYDoLylQyV2TxEVA7+ULF
Bz35xINSyU+AwLyTrc5oixxBZT5BAjo6RKJ2oekPGXvdRAjYrNbWtARdeM8x
zkSSgPyANOPUNBYMM9enOEsR4Gh/mXYLTUn/m3V1CQGPIlVXBaIvpwYVly4j
INP6gLs72iQpu1dpNQGRD0bfaKM/x40zJQkCcoXODvSlssBNZGcsk06Afv/W
NS3o6ZPpCzeTBPg39Lu8Q4vvshxzZBIgcWrRiQK0Ot/rwldyBFhxM8aC0UF2
MTu9VPD6l8HMbejlHydKbqoSMKldXbUJnai1SzlVjQDW/CXz16Pzls9bUadO
QHqUQT0V3VPp3COnRUDSc241H3o9Fzy6dQmIld7E/yqFBcUxsZ+n9AgYFpPv
L0LrC02ZL9QnIOWlSt9TtGX3fU0NQwKKL84o3EMHhC4RCt9FwKi0h/BNtMSs
i9d9YwL6QhVLrqDjHCsHS0wIkCT7Q3zRj7aee//dlADpyHTfU+i2qS+39MwJ
KDQsjLBC29noLDi0nwCLQouVFujR2rhzHhYEbLjanLsHLXjPxCbhIAErV33a
YIBWOFAoN32YgE1S7jaq6ILXS+MlrAkoqte4r4Teut5VgmlDAOVfjbA8ev9C
+tQeOwJyNKsXEGjf4hvFDxwI+HHUWU4Knaq6q6P9P8zH78mmReiqLPFpUScC
zLzgjihaMi5Y1d4F129z5gw/OvF0aJbMCQJELn1zGk9mQcXI7mojDwKu6M8N
jKC/HZUaOHsS52t+48IQep1ZONHsSUCJhuvvfnSZUmRssDcBf2bblraiP6dj
g+eD9UvfatGEFpVd3jR0joC1Tj1P69G7F0VL6l8kQGxidX4t+pS/uaKnLwF3
qx0O1qBj/q7YmeJHgNSI0YpqdO+3W1f5LhPg47exsQI939oiTSEAr7tNNZWj
2S2rXlleIaAi6f5oGdr9dexcwTUC/onZHC1GR2odXPv1OgEbE1e+LEI/y12z
aVkQAQ1aXNXnaP7k257uN3E/+TYdKkCTqw9F3A0mwMRJZkk+2iB0bc67EAJ6
ujhdT9EuIl3v/4YSYF7eWJyLDr0QP8wOJ2D1mj+5T9BPf1ot2B+BzxN0Lc1B
t7rIsgMiCThSINn7GP2vv1svN4qA7KDny3mmWibY9UUTkDimZ/0IrVt/xE8i
hgAZj5ulD9H/GVITNscS8OGZswrPN8p6XzjHESB0r6goG/1YPak99jYB3H0W
Fjw3PrT5U3mHgPu/14rx/IdBrPgVj/u363PtA/Ta+E8qZAIBeieC0nnWWZZi
uieRAGP14XCejwbZufkmEUD78On/vjaPvPkwmYDSiR3/v//B2c+ZnSlYP6f5
/z/ex7HUqgVpBMwa9gjznjflYP9VI52APM9XZjyv6mHMd7hHgIvM9Vyetcy/
0qLuE1BzYRGTtx7r2nR4lUFA0Dgni+fLug5W45kE2A0Ub+XF434Ry4fyAOM7
nDrM87v132J2ZRPASSu6z4vfWMb9fJ+HBHTVdZ/mxXsZzbEx4xEB6kbfzXn5
0IjhTLQ8JqBOsMSAly/fK5kKqrkEfDsnZ5OHtuxcssz4KdZ77NaTvHyrrff5
65CH+0nBKpJXD9+7jCpvFxDQcp4jyKuXNypPs/OeETBkkLKbV09J19dGfigk
ICrz0YMX6P1qI9aCLwiwpEmFlqLXB+3TlykmYH2X4sqXaPG+YgX1Eqz/8+4P
ePVbfiP4r1MZAWGXx/nfoBU+K0XWVxBQ5j9izNsfoptivIdfE2D4kKv7Ad0f
wm8jXEnApaa87XW8/aJZp7CpmoBq/00neftNMMKjMqmWAMWnVIdudPuWvL/u
zQQsjAhMmUDn3ZLpC2wh4P2TJTY/0SEjAZWprZiv5Xpyf9B6seaRre0EXBzf
1jOLzhn7raDTg8/vH/4ohufF1YRNNhLfsP4VNIvpaNufyfqcQaxvagmHhd5s
tFBx2xABC0ysE+XQE786/p4exvN9OClLGW1lfD6ye4yARVne6jpo1dnSyuxp
zL/kC4kj6Ayr4AM9f/G8+ZvtaIeWKTn0XfIfAYOPXtc6oIUuTi8+NYf79dNY
rju6hV/FfJMgHR7vEvp5Ce09P/3zm0V0CDjJr5yBLlt4Q6CXQgdJg+s1M+id
ayw0l2ynwzRnSVYuvj/MbjovlQqjg1OkQ4EWvj+bC0+2sMPpoPmy98RW9IGv
Prd1IugwUvhVzgB9BG7Q3aPoEJF5KMYM7Tz+QOVDLB2OGu084oS+tG/U7GYy
HcLWvQm9hc6ROREp9pQO4U//0MfQqjvOWtDy6FCpxh/1E11w2m/txnw6dO/8
NG8GXfwhLPW/Z3Sw2C/YJIT9QZXfk6eVL+iwN83cVBrd82WyMeA1HYh3xgl6
6MUPTy+f10KHfknvTbx+RP7L58vKrXSgrGmNvYPWX2s2Zd1Gh5XyOZNJ6IuB
Sg2lHXSQ/hsd/QA9fuxb6PleOmT8Drj1Et1EObhoepAOSgLFZ4bQ8WGbBcf+
0SFacJupOvY/hVVZHpQ5OjRtX9uviW7mW/PJmI+EVpHbx3XQEq6/yrIFSHhy
zMzFEO2349EFZ2ESbMp3SFii7QVpf79KkGAXvbf3HFrBc/54F0EC9+JPC14/
xh+0hjNNJ0Fb8U9mMbohcZ3NMgYJMX3aP8vQ3u8O1e1gkVD7xsOjEl1Jz8sp
kCeBoeW2uJHXn9Xbe4SpktDw5F7Fd7TaN5/MB2ok5LiGR4+ixebCPlVuIOFg
o4L1OPoRp2TPnAYJQZZ72n+hZ31XqDhvJmG3hLmjQAYLbilVTupux/XQzg0t
Qzvpdclb65NwfxxUVqI3W07a+RiQUO3NPLka/fkKpTFnBwnPmRtbZdDK3V5P
ZU1IyLC4vIGJnj91c3jjbhJCNhxXZ6NbxFLJfaYkSOxVVZJDX1D7GBlkRsJU
kKagIrrmBtvzz34Sjoht01JD303Wzl56gATPj+snN6BPPNv7RfEgCWbTxYka
6FWffffZHyJh69mAHk20vWabWr01CUIfJoe2ZPC+l34cH7Eh4fGytn3b0Isc
hNJF7Uh47baqQBedG668AuxJmFENOKSP5h+6/ivLkYSVyzTX70QfXyDc3u1E
wpc892O70G1yl4qlXDBeXLEQY97/nb0ve7mSYFmlVbwbTb3xyyHTjQRh6dfl
puibDzyMutxJcLkT+GIP2mHEacm2kyT0dt+7sRfdKD7w0/MUCV3iI7b70FsU
7drue+J4+jsUzNHZxj0vOk6TYGCe/53nNW6WiYvPkJArzr67H301pMV/y1kS
zhpE61qgJx+ZOZzyJsFx8Hc3z9YfP+y450PCho5txw+ga8eMFNvPkeAmeeIH
z5ukqqTEL5Dg43/a/iD6nrLuT7hIgt8Gow88L9tT1urhi+OrfOVaov08tF6k
+ZFAu6F9gefR8GcJrZdI6D5g9Ipny1xV/4WXcT3Fgv94rmx4fEw7gIT23sPs
Q2jVKe6OE1dIMJw0M+A5aVmGQupVEtYptFvyLK7GkGq5htfff7Pl2Xtf0pRY
IK5XxsuK5wFPmVatIBIUnc4Z8bw3OrbI7QYJE2JjXJ5f5i9PSL5JQuXBagGe
FVvCLjUF4/54yfeWN5/bv8WPiYaSkJ0VGMCz6KpAQ80wEo7esFHl2VNDWME1
nIS9PT7NvPV/srgkmRRBwmZWnTPPJmfnJhsi0aMWU7z4vYj1bhGOJuHu6wXu
PHOe/3q+8RYJlO3d/4//vJlRv4RYEpQaq6J4+XKTdravjyOhNOxDFy+fHZoD
BkJ3SDB2aFnFc965HgnnuySE/X3rwKsPIt5yMj6BBNk193zM0CHFLc0fE/H+
5faXePXkOPchfkMKCX8eOfzHq79m2Z1+jqkkVAze0TdBb4Oqo3fSSIhQiVrN
q1cZ3zL5efcxn2ceRxmhAxO1JNQysF70KmAH+nfZswmHTBL+vT7XaYD+KJBT
WPuAhMN1xSN6vP1PKMTzPyRxVHVb3v7J2Jrhq/KIhKXF6tVb0f7+SfqxOSSs
WPXIFdDqQuFNR/NJuHAicwVvv84sSSTCCzB+Im0s3n4uoz50K32G+faul1dF
G2q9FVtThM/LXbBoHfrQyXnaH0pJqOur57LQND/JoH9lJDy4F9dAor8Ey7Zy
ykkot/rtQvDim7nJ43IFCdHL93nxziO/Po/0jdUkvDw4OLgErffDd/LYWxIu
UhJJSfSC2WCdyBoSRm0LTMXREauy2kdr8byZGLkkgk4z6V+cWo/3533UmcHz
8m2xmdfiTozfMWVGLzqkxqZCswvPe9HV/p1oszY3KcduErbFCTS0orumgrJe
9eL4ASUGdegf8hU9Z77g/E/qB71EL41TNegfJeHZQLpDArrl3tYoyTEcL+fn
pzj0nbzdnzaPk3Al77tJNJpR53IuZhLfP/kFczfQGqJpj3f9IUGmVOPRWbTV
6eWrnwkw4HWHxv7d6DbbGsW6eQwYj5Q1MELvNfHTHRJkgMQS4G5HG7FH3NYK
MyDDhPqe937TaK9447uAAdv+m/Ji8uanfeqU4VIGCNuftJ7G92OInFyg7TIG
3G2V959EL1jZm+CznAH6Ib0xI2iBMaOa7JUMOJikFN+H/pFEJ5asZcCt1TOi
1ei3Qg0f2kkGBNwSdYpC601c+zLJYICs2JvnweiX3dozi1gMuJ6vO3cVXVCQ
yQQOA+ad8bLyRqc5XjqfosCARetNzh1G+9Uqy7tsYEDHtUINEq0eFXplVp8B
w4Jfo9Kwv9h544G+oiEDkl0t/e+gbfyrRI/sYMB0y2vrCHTQCf6gsp0M2PTa
6bsvumeXe4i/KQO6X94ES/RV4d0xYpYM2CeysHcRr1/ykshc7sqAtDSTQbs0
7Jdd5Z23uzFgs9LF9xZovmP6XC93BrgFqqXsQnP2XnzY6sGAdjc5aXX0+XU/
ntz2YsD2xh5dMTRj8H0RzY8BWdYd5zKxP/M8GFyrEMmAKxIdTr3Yv21Zt2f/
jigGqLWnSzeixYVX9B2LZsC65DfFlbzv35z4qYQYBhRcmW56iG4QzZZeEs+A
XgE+83No5YIax19pDNhv/zZiGe/7fKmYcGkB1sNWM4FN2O861Ppr7+5gwI86
t/MWiRiP0DZlh04GmEwdf2eAfmimxLjQxQDlHD7xjeifbe0LH/QwQNOpznY1
2v+rcpvIZwZc1W22bktgQQJf78nSYQasOfwwxRzdoqyVoTjHgMvJ65W238Xv
y+ippeI0JggEqkhM38b+9ujjJ5oEE9yKhxd/Rr9SdjF1ojPhZJ3n7Hv05tr+
4EoGE2iC/PdS0crzG8QuyTGB/7US1wS92iOH77cKEyqWt/MnxWE+drl+793O
BKf0H03qsfj+FfpW/tSFCebxvV+Vo1lwhWi4bZzLhBRBbkNjCH5ffNExbuDD
91Tqp7t9V1mgxCdnP7ED+5K/UZeEL6LfLEgXDMM+Zx39RKsnng8qrmV8XdgX
b7tyfdCJBVnG1fNH6WxYStTc/XiEBU9KE7JPO7LhTFZxA3Uvfn+2/FEaesqG
Jq+NrIjtLNC8Y9hpMsOG8OatEeRGFpSIyNgm6nMg/vPtH+UcjC/1m1R/MAee
KTEKMtawQDpUkVnWyMF+ullUdSHmO+330mtUOYhbaCb3YpoJn/57Jr/VQQ4k
K7axP3xjgn/9zNqBXDmoZm+71tDEhKXhzz2YfPIgVf5kLKKcCfv5Tkzs15OH
vrLdVdKPmcC3NNPoVJg8WBn5mgTfZsKhxvb3l1rlQbX1wJ2Bq0y49/1Kvrws
F9p8hZ5rnsI4ZuR5lTpy4esZWUWvw0woXNZpq/eYCy+Y/IurDJnQdnKjoW8O
F2rqz313Qv+tj1YqesKFVe17y8XRmmGm/9blceHIM8ohMwMmvBCvjFr7nAu6
uVY63Zi3UuEnVZOvuDBTeKR2YhsTXv+5qpjcwoVW79OiK7WZ8GX/l2VdrVzw
6bq+vHAzE4QLts6sbOeCQafWWku0vuds5c1OLjyfub4iQYsJVeMeNmf7uGD8
8G8JU5MJNUNWkbu/cyHDcV6fqgYTvhsWeQcNc6Hyo/D1ZnUmLMpYZfNmhAt7
U2vkzqB3OTQoaI1xwSb9rmXRBia87zeoZP3kQsD5ZI8takz4sTU92/YXF8zy
Pn37pMoEiWTByPjfXLB3nbS4jDaxLrFe+pcLBw4HMyuxTt1KpfWNZ7iwKHTt
5f/QobJnFa7/40KOhn+HGDrnfPPSilkuhJlVcLPWM6GuU+Xv3BwXxDr6vHai
/we6bsvW
       "]]},
     Annotation[#, "Charting`Private`Tag$9345#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 11.600200441067518`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 15}, {11.600200441067518`, 13.213609704110791`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241088371214046`*^9, 
   3.724108865239498*^9}},ExpressionUUID->"51cd64e6-cb53-4539-ba89-\
10f129736fad"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,21,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.724108837133583*^9, 
   3.724108865252494*^9}},ExpressionUUID->"5bcee1f3-0de7-4924-837e-\
0b46b6b0f855"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.319683595566564`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.81624525169095`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241088371214046`*^9, 
   3.724108865272036*^9}},ExpressionUUID->"f32f1f12-c93f-4c48-bbfe-\
056981e63a6f"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,36,22,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723473419987059*^9, 3.7234734290706778`*^9}, {
   3.7234766981237507`*^9, 3.723476704963266*^9}, {3.723506372882553*^9, 
   3.723506392115049*^9}, 3.7235147408479357`*^9, {3.724108837133583*^9, 
   3.7241088652822237`*^9}},ExpressionUUID->"6448bb65-5ec0-4fe4-a808-\
b4f1ae48c57d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.332743762126603`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.769378964931011`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, {3.7241088371214046`*^9, 
   3.724108865300996*^9}},ExpressionUUID->"cf53f0a2-a4d3-44ec-b5be-\
775e46b6d460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.81624525169095`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9, 
   3.724108952286508*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["8.195316582916737`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 3.7235147568231087`*^9, 
  3.724108952833419*^9},ExpressionUUID->"87aceb12-486b-4054-bc88-\
9290d345b9e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "15"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.724108801427202*^9, 3.7241088069280977`*^9}, {
  3.72410888280765*^9, 
  3.724108891861208*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV03k4VmkfB/DHEkLPtNCUxPOc89jynEUhSfm26UFjy0RpGlGSJbtMGkVK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       "]]},
     Annotation[#, "Charting`Private`Tag$9704#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 14.449515566707612`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 15}, {14.449515566707612`, 17.421386637136905`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, {3.7241088789619226`*^9, 
   3.72410889210043*^9}},ExpressionUUID->"fd16b13c-4560-464c-95c2-\
fa98160f9387"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,44,
   27,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}, {3.7241088789734783`*^9, 
   3.7241088921132107`*^9}},ExpressionUUID->"ade4c226-0163-4cc9-8e4a-\
1424a1d67ded"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.81092516447361`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798940388732907`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, {3.7241088789619226`*^9, 
   3.724108892132481*^9}},ExpressionUUID->"6a4ddf95-81a7-4646-99ba-\
9b26d6f4db6a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,45,
   28,20236897387791281267,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 
   3.7235147862112722`*^9}, {3.7241088789734783`*^9, 
   3.724108892139621*^9}},ExpressionUUID->"ee70cb8d-5543-4821-a3e6-\
26038058e39c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.344359722758546`*^19", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "1.4884609100818125`*^-9"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, {3.7241088789619226`*^9, 
   3.7241088921625233`*^9}},ExpressionUUID->"8e804902-3d81-4902-8db3-\
fefeea77fb43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.833244976708144`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 
  3.723473499246375*^9}},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.455990635221739`"], "Output",
 CellChangeTimes->{
  3.723473499790408*^9},ExpressionUUID->"56fbae2c-baff-41be-9f5e-\
3536f4a248f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "3", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 
  3.723514656000291*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Xk0lP8XB/CRJYkx+2aEGctgzDDRouhaEpIlKmRfypYiFYoUSZstlaVF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       "]]},
     Annotation[#, "Charting`Private`Tag$8856#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3, 10}, {-531.3145548575565, 18.303353573674144`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129036706*^9}},ExpressionUUID->"e5405be2-864c-4373-b332-\
0b6fc7282c7c"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,21,
   9,20232945317542122022,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 
  3.723506129049965*^9}},ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-\
8482da604daa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.8126579074062098`*^306"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "5.918644911263649`*^101"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.723506129070163*^9}},ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-\
3ce673216afc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.560043793980174`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.447637184481799`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 
   3.72350612907725*^9}},ExpressionUUID->"db404ad0-9b7f-49b3-bf63-\
824df8bb4d4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK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       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{Automatic, 271}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[8598, 271, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[9859, 311, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10243, 326, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[10491, 334, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[12286, 386, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[12870, 408, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[13110, 417, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[13360, 425, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[15671, 491, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16070, 508, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[16365, 516, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[19272, 599, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19694, 615, 368, 6, 58, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[20065, 623, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[20533, 641, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[23430, 725, 503, 11, 42, "Message",ExpressionUUID->"8e1594fa-3d67-4279-9b4e-bb42a78f043e"],
Cell[23936, 738, 503, 11, 42, "Message",ExpressionUUID->"e9d701a7-87ec-4caa-b216-baed475c3941"],
Cell[24442, 751, 503, 11, 42, "Message",ExpressionUUID->"194414f5-9067-417b-8917-1bdd2014a05e"],
Cell[24948, 764, 476, 10, 24, "Message",ExpressionUUID->"de16bd8a-0d76-49d8-9cc7-413a0bc2ae98"]
}, Open  ]],
Cell[25439, 777, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28344, 868, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[28582, 876, 939, 18, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[29524, 896, 14156, 301, 115, "Output",ExpressionUUID->"d825665c-91fd-4cb8-8532-8b8ce5ef6749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43717, 1202, 44414, 932, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[88134, 2136, 7610, 143, 243, "Output",ExpressionUUID->"8ebb824b-ccc5-4975-b1c1-bd56181317e7"],
Cell[95747, 2281, 446, 11, 34, "Output",ExpressionUUID->"1cdee9d4-abf7-4dad-897a-75ff527ab106"],
Cell[96196, 2294, 546, 11, 59, "Message",ExpressionUUID->"98170ebe-f2c8-4c5f-a032-c2c2c3773f7a"],
Cell[96745, 2307, 443, 11, 34, "Output",ExpressionUUID->"c032b1e1-3a4e-48f2-a200-314e89bd9f58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97225, 2323, 403, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[97631, 2335, 240, 4, 34, "Output",ExpressionUUID->"71d9cc2e-c9d2-4a0c-904e-20a4c664c2d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97908, 2344, 44410, 932, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[142321, 3278, 7674, 144, 243, "Output",ExpressionUUID->"56fb7d0a-47cf-4a26-be0b-286131b28820"],
Cell[149998, 3424, 644, 12, 59, "Message",ExpressionUUID->"062e5efb-fa21-4f10-b9a5-0276ee2c578c"],
Cell[150645, 3438, 411, 10, 34, "Output",ExpressionUUID->"284e0427-101a-4c3c-bf82-4594639a0629"],
Cell[151059, 3450, 412, 10, 34, "Output",ExpressionUUID->"8f4e4753-8112-4810-9227-f91f5c1a1727"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151508, 3465, 400, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[151911, 3477, 215, 4, 34, "Output",ExpressionUUID->"2547ff94-4030-488d-99f8-9d907ca92ab7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152163, 3486, 44559, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[196725, 4422, 7652, 144, 241, "Output",ExpressionUUID->"a96ab765-06c2-4e30-b119-e50eb45ef986"],
Cell[204380, 4568, 639, 12, 59, "Message",ExpressionUUID->"c67fe5c7-2339-4d25-be6d-395041ca7353"],
Cell[205022, 4582, 433, 11, 34, "Output",ExpressionUUID->"ddba5404-5e83-4045-b19a-19842f92e776"],
Cell[205458, 4595, 636, 11, 59, "Message",ExpressionUUID->"c6ca9aae-5dd0-467c-96e6-2830693cd094"],
Cell[206097, 4608, 434, 11, 34, "Output",ExpressionUUID->"2c830905-f975-4699-939f-c0ddc36ee68a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206568, 4624, 401, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[206972, 4636, 216, 4, 34, "Output",ExpressionUUID->"100217bf-17d5-441a-8216-b2ee1b14dd3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207225, 4645, 44506, 934, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[251734, 5581, 7155, 135, 241, "Output",ExpressionUUID->"5ce8b8ea-4c42-4532-a45e-f847d4fd599d"],
Cell[258892, 5718, 649, 13, 59, "Message",ExpressionUUID->"4f67f77f-3c43-4cbb-ab4a-e1f3546ea94b"],
Cell[259544, 5733, 412, 10, 34, "Output",ExpressionUUID->"8082f3db-b389-4af4-8be1-bce46233eb82"],
Cell[259959, 5745, 650, 13, 59, "Message",ExpressionUUID->"ee0a0d0d-1deb-4f23-970d-cd483974ebbf"],
Cell[260612, 5760, 415, 10, 34, "Output",ExpressionUUID->"f661e079-d7d2-4bdb-9d85-0f276e2d53b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261064, 5775, 397, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[261464, 5787, 215, 4, 34, "Output",ExpressionUUID->"5d5fb2b0-5860-4377-aa1f-29be2a4a89d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261716, 5796, 44558, 934, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[306277, 6732, 6411, 124, 235, "Output",ExpressionUUID->"d3ded08d-824e-4ed8-b372-f26291aef32c"],
Cell[312691, 6858, 649, 13, 59, "Message",ExpressionUUID->"1658ccf9-a660-4872-9003-45c23a9a0cd6"],
Cell[313343, 6873, 436, 11, 34, "Output",ExpressionUUID->"55fb1322-7047-4497-8457-80391794c2cb"],
Cell[313782, 6886, 647, 13, 59, "Message",ExpressionUUID->"80ca0975-b5c6-4f29-8e04-8f818d9f7455"],
Cell[314432, 6901, 439, 11, 34, "Output",ExpressionUUID->"34118faa-1455-47a8-9074-d790ab283c01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314908, 6917, 398, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[315309, 6929, 222, 4, 34, "Output",ExpressionUUID->"6c4089c2-3a89-47f8-b94f-fc397921f7ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315568, 6938, 44610, 935, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[360181, 7875, 10845, 196, 236, "Output",ExpressionUUID->"51cd64e6-cb53-4539-ba89-10f129736fad"],
Cell[371029, 8073, 747, 13, 59, "Message",ExpressionUUID->"5bcee1f3-0de7-4924-837e-0b46b6b0f855"],
Cell[371779, 8088, 484, 10, 34, "Output",ExpressionUUID->"f32f1f12-c93f-4c48-bbfe-056981e63a6f"],
Cell[372266, 8100, 749, 13, 59, "Message",ExpressionUUID->"6448bb65-5ec0-4fe4-a808-b4f1ae48c57d"],
Cell[373018, 8115, 488, 11, 34, "Output",ExpressionUUID->"cf53f0a2-a4d3-44ec-b5be-775e46b6d460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373543, 8131, 375, 10, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[373921, 8143, 193, 3, 34, "Output",ExpressionUUID->"87aceb12-486b-4054-bc88-9290d345b9e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374151, 8151, 44657, 937, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[418811, 9090, 5851, 114, 237, "Output",ExpressionUUID->"fd16b13c-4560-464c-95c2-fa98160f9387"],
Cell[424665, 9206, 577, 12, 24, "Message",ExpressionUUID->"ade4c226-0163-4cc9-8e4a-1424a1d67ded"],
Cell[425245, 9220, 516, 12, 37, "Output",ExpressionUUID->"6a4ddf95-81a7-4646-99ba-9b26d6f4db6a"],
Cell[425764, 9234, 575, 12, 24, "Message",ExpressionUUID->"ee70cb8d-5543-4821-a3e6-26038058e39c"],
Cell[426342, 9248, 517, 11, 37, "Output",ExpressionUUID->"8e804902-3d81-4902-8db3-fefeea77fb43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426896, 9264, 328, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[427227, 9275, 147, 3, 34, "Output",ExpressionUUID->"56fbae2c-baff-41be-9f5e-3536f4a248f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427411, 9283, 44746, 941, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[472160, 10226, 7932, 148, 229, "Output",ExpressionUUID->"e5405be2-864c-4373-b332-0b6fc7282c7c"],
Cell[480095, 10376, 416, 9, 24, "Message",ExpressionUUID->"d03c42a4-f111-4ea5-a9e4-8482da604daa"],
Cell[480514, 10387, 488, 11, 37, "Output",ExpressionUUID->"b7f0c297-97b0-4d8b-97ff-3ce673216afc"],
Cell[481005, 10400, 440, 10, 34, "Output",ExpressionUUID->"db404ad0-9b7f-49b3-bf63-824df8bb4d4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481482, 10415, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[481813, 10426, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[481997, 10434, 44268, 931, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[526268, 11367, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[536015, 11547, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[536592, 11560, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[536887, 11570, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[537464, 11583, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> White_Triangle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    547258,      11754]
NotebookOptionsPosition[    536829,      11586]
NotebookOutlinePosition[    537210,      11603]
CellTagsIndexPosition[    537167,      11600]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.723348844608964*^9, 
  3.723348845981133*^9}},ExpressionUUID->"250adaa3-4cf8-4d0a-b001-\
159420eabfcd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["2", 
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["b", "2"]}]], ")"}], 
       RowBox[{"3", "/", "4"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "/", 
        SuperscriptBox["b", "2"]}], "]"}]}]}], ";"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x_", ",", "y_", ",", "z_", ",", "b_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], "2"]}], 
   ";"}]}]}], "Input",
 CellChangeTimes->{{3.7233639060358753`*^9, 3.723363961544607*^9}, {
   3.7233640246324263`*^9, 3.7233640648933773`*^9}, {3.7233753505082893`*^9, 
   3.723375357690845*^9}, 
   3.723375702477096*^9},ExpressionUUID->"7cb68fe7-4182-45cd-8dde-\
e612d01004f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V2N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Vr", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]r2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}], "-", 
    RowBox[{"Va", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "\[Mu]a2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"W3", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Omega]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_", ",", "z1_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2_", ",", "y2_", ",", "z2_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3_", ",", "y3_", ",", "z3_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x4_", ",", "y4_", ",", "z4_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"U4", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Mu]\[Upsilon]2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y2"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z2"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x1", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y1", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y3"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z3"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y2", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z2", "-", "z4"}], ")"}], "2"]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"y3", "-", "y4"}], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z3", "-", "z4"}], ")"}], "2"]}], ")"}]}], ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.72336472120217*^9, 3.723364888193037*^9}, {
  3.723364922521494*^9, 3.723364947022121*^9}, {3.723364989430562*^9, 
  3.723365046889166*^9}, {3.7234300628003798`*^9, 3.72343021680009*^9}, {
  3.723433651388319*^9, 
  3.723433651859612*^9}},ExpressionUUID->"87198edc-b483-41d0-bedb-\
46dc58aa8a08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72412672489983*^9, 
  3.7241267849945097`*^9}},ExpressionUUID->"7610d333-1ec8-4d32-ab5e-\
dd4f8bcfbffb"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7241267699935102`*^9, 
  3.7241267859816313`*^9}},ExpressionUUID->"1ab3f638-b5fe-44a7-bd90-\
ecbc0dce86cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kinetic Energy", "Chapter",
 CellChangeTimes->{{3.723368240533741*^9, 
  3.7233682555074*^9}},ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]], 
     RowBox[{
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], ".", 
      RowBox[{"Grad", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"x", ",", "y", ",", "z", ",", "b"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}]}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"b", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723368387184416*^9, 
  3.7233684961752234`*^9}},ExpressionUUID->"006f43a9-0821-4434-91dd-\
f7f3b5f19532"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   SuperscriptBox["\[HBar]", "2"]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["b", "2"], " ", "m"}]]], "Output",
 CellChangeTimes->{{3.723368419111125*^9, 3.723368426368281*^9}, {
  3.723368487322212*^9, 
  3.723368496869315*^9}},ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-\
036b205389b1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365825031024*^9}},ExpressionUUID->"27f1330c-2115-4228-bed5-\
8f0847eb889c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"V2N", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"Vr", ">", "0"}], "&&", 
     RowBox[{"Va", ">", "0"}], "&&", 
     RowBox[{"\[Mu]r2", ">", "0"}], "&&", 
     RowBox[{"\[Mu]a2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 
  3.723365732547448*^9}},ExpressionUUID->"15387802-afea-4c99-8a51-\
a85aa92c3b40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["Va", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "\[Mu]a2"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]]}], "+", 
  FractionBox["Vr", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", "\[Mu]r2"}]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723365932163299*^9},ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-\
05231e866814"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 
  3.723363855289948*^9}},ExpressionUUID->"8255b447-84e6-42d9-a876-\
f6290d73e02d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 
  3.723365833967239*^9}},ExpressionUUID->"46b33c3d-0ea1-4663-92f3-\
e28cbbc356b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"V3", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"W3", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Omega]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}},ExpressionUUID->"217ab428-e321-4745-8e09-\
ff4dd5afc2d9"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "W3"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Omega]2"}]}], ")"}], 
   "3"]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 
  3.723366023318054*^9},ExpressionUUID->"bdee8eb4-0274-4c88-9eee-\
97a119a77d40"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-Body Potential Energy", "Chapter",
 CellChangeTimes->{{3.723365448834732*^9, 3.7233654757614403`*^9}, {
  3.7233658237669277`*^9, 3.723365833967239*^9}, {3.723367487482547*^9, 
  3.723367489249588*^9}},ExpressionUUID->"a765b0e8-55f8-4547-ac1c-\
f226a71764f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x1", ",", "y1", ",", "z1", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x2", ",", "y2", ",", "z2", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x3", ",", "y3", ",", "z3", ",", "b"}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"x4", ",", "y4", ",", "z4", ",", "b"}], "]"}], 
    RowBox[{"V4", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "y1", ",", "z1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x2", ",", "y2", ",", "z2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x3", ",", "y3", ",", "z3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x4", ",", "y4", ",", "z4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z1", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z2", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z3", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z4", ",", 
     RowBox[{"-", "Infinity"}], ",", 
     RowBox[{"+", "Infinity"}]}], "}"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"b", ">", "0"}], "&&", 
     RowBox[{"U4", ">", "0"}], "&&", 
     RowBox[{"\[Mu]\[Upsilon]2", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723348859544387*^9, 3.723348955830594*^9}, {
  3.7233490639904623`*^9, 3.723349187678812*^9}, {3.723365490875*^9, 
  3.723365502098349*^9}, {3.7233655457296658`*^9, 3.7233656632602673`*^9}, {
  3.723365716218878*^9, 3.723365732547448*^9}, {3.723365839847048*^9, 
  3.723365908374696*^9}, {3.723367508944796*^9, 
  3.723367561101935*^9}},ExpressionUUID->"08f3a442-5f13-482d-aa40-\
2e79c434f561"],

Cell[BoxData[
 FractionBox["U4", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", "\[Mu]\[Upsilon]2"}]}], ")"}], 
   RowBox[{"9", "/", "2"}]]]], "Output",
 CellChangeTimes->{3.723349227142602*^9, 3.723366023318054*^9, 
  3.7233676934801397`*^9},ExpressionUUID->"59152548-a0ee-41f3-9341-\
08b6d10d1df0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy Function", "Chapter",
 CellChangeTimes->{{3.723349911488276*^9, 3.7233499156616907`*^9}, {
  3.723363855113426*^9, 3.723363855289948*^9}, {3.723374007816862*^9, 
  3.723374031346979*^9}, {3.723374152795776*^9, 3.723374153787731*^9}, {
  3.723429991175194*^9, 3.723429993200758*^9}, {3.724107338638316*^9, 
  3.724107339521021*^9}},ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-\
f087b7e5d9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"3727.379", "/", 
    SuperscriptBox["197", "2"]}]}], ";", 
  RowBox[{"e", "=", 
   RowBox[{
    SqrtBox[
     FractionBox["1", "137"]], 
    SqrtBox["197"]}]}], ";", 
  RowBox[{"R\[Alpha]", "=", "1.44"}], ";", 
  RowBox[{"rmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{3.7233756931749983`*^9, 
  3.7235054680485764`*^9},ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-\
ecceb821ab45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"r_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["b", "2"]}]], ")"}], 
     RowBox[{"3", "/", "4"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[Rho]", "[", 
    RowBox[{"r_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"n", " ", 
    SuperscriptBox[
     RowBox[{"\[Phi]", "[", 
      RowBox[{"r", ",", "b"}], "]"}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]c", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"NIntegrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]", " ", 
              SuperscriptBox["r", "2"]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"2", "\[Pi]", " ", 
              SuperscriptBox["rp", "2"], " ", 
              RowBox[{"Sin", "[", "\[Theta]p", "]"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"r", ",", "#"}], "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"\[Phi]", "[", 
              RowBox[{"rp", ",", "#"}], "]"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"4", 
                SuperscriptBox["e", "2"]}], 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["rp", "2"], "-", 
                 RowBox[{"2", " ", "r", " ", "rp", " ", 
                  RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]], 
              RowBox[{"Erf", "[", 
               RowBox[{
                FractionBox[
                 SqrtBox["3"], 
                 RowBox[{"2", "R\[Alpha]"}]], 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["rp", "2"], "-", 
                  RowBox[{"2", " ", "r", " ", "rp", " ", 
                   RowBox[{"Cos", "[", "\[Theta]p", "]"}]}]}]]}], "]"}]}], 
             ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0", ",", "rmax"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]p", ",", "0", ",", "\[Pi]"}], "}"}]}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "15", ",", "0.1"}], "]"}]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Spline\>\""}]}], "]"}]}], 
  ";"}]}], "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,1,20236889464483337557,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724107350470701*^9},ExpressionUUID->"15465105-8575-4bb9-987a-\
6a3348f487ed"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,2,20236889464483337557,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.7241073520167103`*^9},ExpressionUUID->"1e651fd8-88a7-4d94-98e5-\
31ff1ddd1621"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","slwcon",
   "\"Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration is 0, highly oscillatory \
integrand, or WorkingPrecision too small.\"",2,3,3,20236889464483337557,
   "Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724107413824402*^9},ExpressionUUID->"ff7a2374-6e93-4227-8c52-\
6528d25c763d"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"slwcon\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,3,4,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723505521972921*^9, 3.723509825947782*^9, 
  3.7235142633714542`*^9, 
  3.724107413869914*^9},ExpressionUUID->"65c53aae-26e6-4462-a31f-\
08ee385da76a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EN\[Alpha]AB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     FractionBox["3", 
      RowBox[{"2", 
       SuperscriptBox["b", "2"], "m"}]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["Vr", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]r2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox["Va", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["b", "2"], "\[Mu]a2"}], "+", "1"}], ")"}], 
         RowBox[{"3", "/", "2"}]]], "+", 
       RowBox[{"\[Xi]c", "[", "b", "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     FractionBox[
      RowBox[{"8", "W3"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", 
          SuperscriptBox["b", "2"], "\[Mu]\[Omega]2"}], "+", "2"}], ")"}], 
       "3"]]}], "+", 
    RowBox[{
     FractionBox["1", "24"], "n", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "3"}], ")"}], 
     FractionBox["U4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["b", "2"], "\[Mu]\[Upsilon]2"}], "+", "1"}], ")"}], 
       RowBox[{"9", "/", "2"}]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rN", "[", 
    RowBox[{"N\[Alpha]_", ",", "b_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["1", "N\[Alpha]"]}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SqrtBox["3"], "2"], "b"}], ")"}], "2"]}], "+", 
     SuperscriptBox["1.71", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7233741563170853`*^9, 3.723374267963635*^9}, {
   3.7233743549843693`*^9, 3.723374446679632*^9}, 3.723374490680485*^9, {
   3.72337556647748*^9, 3.723375589806192*^9}, {3.723375710688397*^9, 
   3.72337572463619*^9}, {3.7233758468750477`*^9, 3.723375857827026*^9}, {
   3.723375948281055*^9, 3.72337597119039*^9}, {3.7233761576108923`*^9, 
   3.723376159273589*^9}, {3.72341444642198*^9, 3.723414466851668*^9}, {
   3.723432084652453*^9, 3.72343212950511*^9}, {3.7234336704514427`*^9, 
   3.72343367517155*^9}, {3.723505489615366*^9, 3.723505498869422*^9}, {
   3.723505542854759*^9, 
   3.7235055435775833`*^9}},ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-\
4901959d15c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energies and Radii", "Chapter",
 CellChangeTimes->{{3.723432540630287*^9, 3.72343256229323*^9}, {
  3.7235056113006763`*^9, 
  3.723505621707361*^9}},ExpressionUUID->"5253b936-67a5-49b4-b97e-\
bb44d5141163"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EN\[Alpha]AB", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Vr", "\[Rule]", "50"}], ",", 
    RowBox[{"Va", "\[Rule]", "34.101"}], ",", 
    RowBox[{"W3", "\[Rule]", "151.5"}], ",", 
    RowBox[{"\[Mu]r2", "\[Rule]", "0.16"}], ",", 
    RowBox[{"\[Mu]a2", "\[Rule]", "0.09"}], ",", 
    RowBox[{"\[Mu]\[Omega]2", "\[Rule]", "0.15"}], ",", 
    RowBox[{"U4", "\[Rule]", "2500"}], ",", 
    RowBox[{"\[Mu]\[Upsilon]2", "\[Rule]", "0.15"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7234325659428053`*^9, 3.723432584285487*^9}, {
   3.723432617149646*^9, 3.72343267513414*^9}, {3.7234567332895117`*^9, 
   3.723456737220777*^9}, {3.723456771620513*^9, 3.7234567731077967`*^9}, {
   3.723472859968811*^9, 3.723472888602264*^9}, {3.7235056577454767`*^9, 
   3.723505658566106*^9}, 3.7235142846206923`*^9, {3.724107537442272*^9, 
   3.7241075405703993`*^9}},ExpressionUUID->"a70624e6-c603-455a-94c8-\
5af22c14abc9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"15.617810799492082`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
   SuperscriptBox["b", "2"]], "+", 
  FractionBox[
   RowBox[{"202.`", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"0.44999999999999996`", " ", 
       SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{"625", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"0.3`", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["34.101`", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"0.09`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], "+", 
     FractionBox["50", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"0.16`", " ", 
          SuperscriptBox["b", "2"]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      InterpretationBox[
       RowBox[{
        TagBox["InterpolatingFunction",
         "SummaryHead"], "[", 
        DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
         "Ready"}, 
         TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}], True -> GridBox[{{
                 PaneBox[
                  ButtonBox[
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                   ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                   None, Evaluator -> Automatic, Method -> "Preemptive"], 
                  Alignment -> {Center, Center}, ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                 GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                  False, Background -> GrayLevel[0.93], Frame -> True, 
                  FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                  ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                 GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                  AutoDelete -> False, 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                  BaseStyle -> {
                   ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
               GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               BaselinePosition -> {1, 1}]}, 
            Dynamic[Typeset`open$$], ImageSize -> Automatic]},
          "SummaryPanel",
          DisplayFunction->(
           ButtonBox[#, Active -> False, Alignment -> Left, 
            Appearance -> {
             "Default" -> 
              FrontEnd`FileName[{"Typeset", "SummaryBox"}, "Panel.9.png"]}, 
            FrameMargins -> 7, BaseStyle -> {}, 
            DefaultBaseStyle -> {"Panel", Background -> None}, 
            BaselinePosition -> Baseline]& )],
         DynamicModuleValues:>{}], "]"}],
       InterpolatingFunction[{{1., 15.}}, {
        5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
         False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
        "], {
         BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
           "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
          "], {0}, MachinePrecision, "Unevaluated"], {}}, {
        Automatic}],
       Editable->False,
       SelectWithContents->True,
       Selectable->False], "[", "b", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.72343269172227*^9, 3.723456774476006*^9, 
  3.72347295068742*^9, 3.7235056777683496`*^9, 3.723514506371146*^9, 
  3.7241075419622297`*^9},ExpressionUUID->"f301db81-0d71-4070-9347-\
8b02de160bf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "11"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432782025655*^9}, {
  3.723473058475198*^9, 3.7234730615197144`*^9}, {3.7234768801189938`*^9, 
  3.7234768886601963`*^9}, {3.723505685762019*^9, 3.723505694396123*^9}, {
  3.723514513080955*^9, 3.7235145214681473`*^9}, {3.7241075487240458`*^9, 
  3.724107560655192*^9}},ExpressionUUID->"e1527285-06e9-4243-8e8a-\
cbee1f4a2a0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAPB7DSVkijucc4038xwRX+wlDSRzKlIIoUIRIlSSSCpDkukt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       "]]},
     Annotation[#, "Charting`Private`Tag$8375#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 1.8761836693094764`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {1.8761836693094764`, 2.5539531092871925`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724107648693578*^9},ExpressionUUID->"00a1f2ff-8e19-4732-94b4-\
aace22d2d6dc"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,8,5,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.724107648707095*^9},ExpressionUUID->"674033e0-acb5-4c82-ab23-\
3d7b1f2d7bcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8761836499524178`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "6.798084509245003`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.724107648731305*^9},ExpressionUUID->"7fa21f12-782e-4f7a-b3ee-\
af24135d9ffb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.189988533045`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.116264148846625`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.7234327824869823`*^9, 3.723473064599728*^9, {3.7234768847467003`*^9, 
   3.723476889159409*^9}, 3.723505696871562*^9, 3.7235145254115677`*^9, 
   3.7235146808275213`*^9, 
   3.7241076487383213`*^9},ExpressionUUID->"29e14fb7-5e5f-4e7a-9350-\
b5cda0a8490b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "4"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "6.798084509245003`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473075964019*^9, 3.7234730817545958`*^9}, 
   3.723506049185358*^9, 3.723514538749716*^9, 
   3.7241076563862267`*^9},ExpressionUUID->"8dbc285e-5b78-4b38-9b05-\
7375e8469e52"],

Cell[BoxData["5.377680592931839`"], "Output",
 CellChangeTimes->{3.723473083268293*^9, 3.72350604990949*^9, 
  3.723514539462516*^9, 3.7235146854603767`*^9, 
  3.72410765704453*^9},ExpressionUUID->"4284bfa3-77de-4b55-a548-10dcf461ec98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432792817231*^9}, {
  3.723473191432478*^9, 3.723473194413013*^9}, {3.7234768293410273`*^9, 
  3.723476838297057*^9}, {3.7235061698760147`*^9, 3.7235061788912363`*^9}, {
  3.723514586839864*^9, 3.723514592497971*^9}, {3.724107565842011*^9, 
  3.7241075720710573`*^9}},ExpressionUUID->"bba0f53e-7553-480f-9c6f-\
f2c2e2da76ba"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4Vd0XB3BK5dwrkeFO55quqSKaUL+GbxOSTJW5ZChCpIGXJHklEUmi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       "]]},
     Annotation[#, "Charting`Private`Tag$8505#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 3.13359738432112},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {3.13359738432112, 5.067481963505651}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.724107659731697*^9},ExpressionUUID->"a6405f87-b00f-4987-9498-\
b5e6ad008304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.133597377578423`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.195491180633903`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.7241076597445717`*^9},ExpressionUUID->"adc4c976-5ce6-4c62-a226-\
551ca5612679"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,13,6,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723476833635017*^9, 3.723476838955711*^9}, 
   3.723506258552642*^9, 3.7235146869346724`*^9, 
   3.724107659751775*^9},ExpressionUUID->"69616192-5cd7-4e76-a22e-\
71d3d89fe24f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.546578344816888`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.334310652322456`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432793277162*^9, 3.723473196513287*^9, {3.7234768335988827`*^9, 
   3.723476838919441*^9}, 3.723506258538207*^9, 3.723514686921124*^9, 
   3.7241076597747183`*^9},ExpressionUUID->"d4bc12a5-8293-4362-803f-\
58eff6260f7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "5"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.195491180633903`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473207290614*^9, 3.723473212207821*^9}, 
   3.723506264090672*^9, 3.723514692584787*^9, 
   3.724107664697811*^9},ExpressionUUID->"5b02655f-c79e-4c82-a1db-\
6e95fe652a95"],

Cell[BoxData["5.830021955220081`"], "Output",
 CellChangeTimes->{3.723473212841934*^9, 3.72350626468106*^9, 
  3.723514693807135*^9, 
  3.724107665217721*^9},ExpressionUUID->"598db9c7-a755-4169-ac2d-\
7eba4cea593e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "5", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "7"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328315857058`*^9, 3.7234328350237503`*^9}, {3.723473247911797*^9, 
  3.72347325141194*^9}, {3.7234732970524693`*^9, 3.7234732979537888`*^9}, {
  3.723476808524109*^9, 3.723476815977503*^9}, {3.723506184709149*^9, 
  3.7235061909315443`*^9}, {3.723514597476946*^9, 3.7235146057379837`*^9}, {
  3.724107576600852*^9, 
  3.7241075901381207`*^9}},ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-\
f7230513006e"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k81NsbB3CKrtIt+c5gtu9gZGm3L0WfSipLWVpkK8bSgoiI0oJkiYQf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       "]]},
     Annotation[#, "Charting`Private`Tag$8575#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{5, 4.78466416315554},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{5, 10}, {4.78466416315554, 8.855983674311089}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.72410766709797*^9},ExpressionUUID->"8e5fd667-1d5c-4eb4-9d53-\
ca81fe327025"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,16,7,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723476816554037*^9, 3.723506268291768*^9, 
  3.723514697046212*^9, 
  3.7241076671121807`*^9},ExpressionUUID->"1b13dc38-eb1f-4be4-85c2-\
484100fba2e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.78466415896231`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "7.6034473832637985`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.724107667133834*^9},ExpressionUUID->"b4c9d77d-26f6-4b5b-9b64-\
302f5fb5efc5"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,17,8,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.723476816554037*^9, 3.723506268291768*^9, 
  3.723514697046212*^9, 
  3.7241076671424503`*^9},ExpressionUUID->"ac3dbc71-0348-45af-8f25-\
56dc48131c1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.228099205054227`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.420805037021118`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.72343283540417*^9, {3.723473292735708*^9, 3.723473298711919*^9}, 
   3.723476816516053*^9, 3.723506268278283*^9, 3.723514697031763*^9, 
   3.72410766716398*^9},ExpressionUUID->"03578630-5c8f-403b-bc8d-\
ed5af50dec9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "6"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "7.6034473832637985`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473310088373*^9, 3.72347331768561*^9}, 
   3.7235062742823353`*^9, 3.723514706064583*^9, 
   3.724107673489758*^9},ExpressionUUID->"f082703a-79fb-4a39-8aa5-\
40fdff4dfb98"],

Cell[BoxData["6.249548589201319`"], "Output",
 CellChangeTimes->{3.723473318498571*^9, 3.723506274843357*^9, 
  3.723514706785884*^9, 
  3.7241076739197197`*^9},ExpressionUUID->"1a077ff8-df37-4389-b767-\
f2e4e362ebe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328434173117`*^9, 3.723432846519504*^9}, {3.723473254525098*^9, 
  3.723473257180501*^9}, {3.7234767887007513`*^9, 3.723476794010154*^9}, {
  3.72350619574967*^9, 3.723506202554947*^9}, {3.723506300387665*^9, 
  3.7235063053768673`*^9}, {3.723514610155579*^9, 3.723514615761476*^9}, {
  3.724107594404004*^9, 
  3.7241075999536943`*^9}},ExpressionUUID->"481b83d3-a8f7-49c9-8126-\
3b4e26c82268"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VVsUAHAqUyTzdM6951y3osmQmWKlkgYpmTJT4VXIECVzZMqQEvUo
Q6XI0IhQEpFekTkJmTUSlQhv+et+v++es7+191p77X1YTh4mhxdxcHCIcnJw
LPxKv5h89idKGq5P1BnbHGTBSNrEmR3XpMG7xblZQZsF+sRHhtCYNGSIUirq
xTRYBET9ubxdBgxTW/I6tWk4kO/Njk2XgVuHA5dpZVLQe3048+FXGTj5s1V9
4yQTZIPFnbK3EmB4+bbH6n1MGKX+861PJkC7sDfW7zUD0hJfvLMcJCDvnmF0
rC0Dlg74B+XqkCD/tUN0+08SZmeL/dTOkTDTd+SPdRYJY++yi5LiSOhMangg
lElC38OE0e/xJNSfbrJ4cY2EOjcX69zzJOyhP5uoppOQ9EFCj0ohIad2RohI
xXErTnDz4Tidzd07RPE90wCV5K5iEl5Jfc7K8ychb7rg3pl+EtxXjaocMieh
e7A5qnOABBNnmTBTMxKE3k7ZKQ+RYJgTmbzNlASfHH3+nhES/nYmL11jQoKu
adtB7W8kZHTxsP8akdCUPys2PkXC7g/zpdXbSJhy2O1nJ8iATxbh3wbUSDCo
HdXR0mKAb/Z5ZyMpjLfV4fdJbQYcsvuy97QkCT397fdKdBhgFsTVfFuChJMc
L1Zr6jLg4hmbdF5xEnK1siQ1tjCguJ17y2thEgTvWE2oGjGgyGA82YufhLbE
V7lKjgwwn+8LWDtPwGGrfGn5aAZYHk+t2D5CwMa9a/vCYhiQIbL5dcwwAWIG
t3M/xDLAqGjg9JshAqqUb+hciGdAS+j7BxaYJ5ov3XbuAgMSY2rOefYR0FV8
LrPlKgOuuX+Jr+oiwET82OrQBwywVj/1qP0tAdC4RquzhwFRYqyGigoCNoxO
DzE+4vNLZvYoodmLXl107GOA7GS5YXY5AdyqR8dGBhhwREDwdkwZAf+l5OX8
HmXAeHeQhH0pAZb26yTEJxlgavzQk/mQgOPf1k8Y8zIhKGFVys87BDjxzGVc
4GPCIxeRAV/0fvrNnvalTOgVqcqeyiNA3cQ9124ZE6jSRP/ZXAL+PixwdBNh
whzH52CB2wREBSo2xpBMqH70rlTvBgHXBJTza5SY0E/s8vyTTgC5jNd1xQYm
wGNOg2B06rIe2TMqTBh6n3CZC50oGJcK6kz44iBfLppGQJjQ6JkyHSb4NvKO
qF0hwFks0+quARPisjsyzl8iYB0pzJtuw4RzTWIN1xMIuEWOVM3YMqEj4MO8
Fnol42mglT0TigodcxriCWAy3SYknZjQEpRx4G8cAUL0y+4kFyZ0O0lttT5H
wAQ79GGUFxMKDuhPK0QT8HjtuJNPFBMqfdforDtDgK8OZ9l/0UxoOjdx8m0Y
5mOXsOjKWCYs2fSC5YfOPaL8vDUO5z9w4/7zUAL+ve3J1rjAhMlOVpNjCAEB
cj/6/6QzIbXuV93dQAJ02ROHgu8zQf66jsy1kwRMb1hc0f6ACSfObjLah36k
Lyqu9IgJx/IdBxajFZxUanpLmLDqs5buET8CqEzvlfpPmDDFaXxFx5cADmpy
cMlLJlzdElAz5k3AM5mfzjHdTPByLD+Z7YHrbWRx/VUP5itZVNEZ7R5S+lHg
IxMUSobUV6NlhgJtEvqZ0DNoo13kToDXXW6TiyM4v33CAlVuBKwwlNp09QcT
RhJEiiePEhB5Qkf0HjcFTP8AkWRXAuxupe+d4KHg+lEq1xGt+n4+TpWPgrCC
TfEK6F6o5i3mp+DN+r06L10I0BQwmisTosD10rkVi9CfsuxGa2QoWLXlvHDY
YQKMGkOfvlOgQHfCdGepEwEFnz7xqStRkFjRkR6LFuIyNU1SpiAoImebHbpJ
a9XoTlUKnHpdzy9Bm2fXi5RrUdDoYylm5ojx+Yo6X91KwVyYyjUuBwKeJgYU
TW+jgNUewvpgj/szb3DafDsFDxuVfz5A9/UUJyzfSUHgU57Ew2iXHTalIcYU
HKUj4+vtcP+QNwQOWlFwwFwpMtuWgLfqghZPrSmovOyxNAS9YZ9fJmGL7/vr
ddmgJyN2qLfYU0BNdB+RRJ/6/tV+22EKrsxuVky0wXqvUr8vd5wCG3MOhURr
Ai661h34EkHBg5WeTXUHCFh+80y0ciQFUduJmCJ0TL9uqW8UBbWO0aGp6FC7
h1KcsRR8Wyyv+A/a3TSrXTyRAru0wtBl6O0QYKZ3hYK0EOkhR0vsT4EaEeH/
UgAji2KM0LplPx68TKNAoCzxqBZaVf0fMdNr+P8qsWFhNL3OvNn1OgW3UyTK
ayywXiWV9iUVUHDLXPqZJvqE2eeQ9kIKjHdWKsqjx5JuFpF38f37M+8k0cPL
GEI59ykQupvf+9ucgJbFSxvKSih48tzz/mO08eaaOY7HFJxyV5zJQ9cHhSgY
lFGQcSIoMB1d+edXXGMF5otzr3IoOv97/+7BKqy3PD2TXWj59dcC1lRTcDOY
+6gu+voRqzseNRSQ9XYVyugrg43807UUbK7cKiiNPvu+ol7wNQUdvR62n8wI
4JQ+Nb3/DQUmlbv0etAB5qprLjdQwGtZfqAF7f02N5rdRMEj3W6Np2iH2hRD
zXYKFkWUJqegCbFz4n4dFIgst3SJR7c5hPQ9fEeBTIGrewR697RrgEoXBcuP
HSV90BrrtYsUPlIwL1s3uR/945RCoFsfrod+nftu9J0Xsjvv9FMwxjBhbEPL
OvAPrB6iYGNRgqQGWvBCl+TKzxRE7I8LZKBf9jQOHPyC+RZ+lCqJDl9Xczfr
KwUJc2HDwujpmvxd9BgFWd4pFA/6oUiWlP04BTGMm7yL0MftLw2m/6CgXHt4
xawpAYNTQcHETwpexCb8mkBnbPPebfWLgmCtJ3nf0VZJLtKXf1OwaU/Bhc/o
xrV770tMU1At5TTTj449uTXEbAbr99pX/160QY2m0cW/FIgr1a/7gC63Yw0L
z1MgH8kt177g1qVW8hw0cPkqeLSgpf+GV9aixzo1Rt+ifWXnV7lw0lCtwZPc
gG4xPBXHvYiGDVSo12v0Bo+JiRvoqwoxoa/QCcluVtsW06AqyFP1Ev2lbLhy
AD11vEulDr2zz1EufAkNpmLf216gb/F2xbG5aAivZOfVoLkUzSer0PGG9kXV
aCezRisnbhp6o88OPUdXnt75jJOHhqRjQUYLZmRVy2Wig/rXDlah/et044GX
hi+fvfMX3PGtZLIH/SxO5+aC1cRVrIP5aAh779Kw4CSd/GfMpTQs+fFBfmG8
MUc5+Sfob1Nh9xZsFJUZb8tPg4rsxmML8eQWED//onflfjNbiJe3Ndk6TYCG
1R3BHgvzOTyzvEpnGQ0rZltKatFVrBj59ws+0ay8sB604ZIEf0EabG46dNaj
g9yDfkovp+E4p9O9/9DvL05Zl6L3claUvkFrlnlVWQrheqy1GGtEX/r4RX4K
nbpcwrwZPcnjkpAiTEPZ9p5Preh9Ch9/qovQoHsytaADLXC6teqEKA2bIj2r
utGK4s2FsmKYTxEfmz60SWFjWgP6MZ/6+iF0av8r39USNJQXe3l9Q5cFvjzY
ht74NnfoB7pbsnbvGUkaWmUY53+j2bur1nyQokHi6tooTqxng6GnkjHSNNTl
RrRwo11DKpZoyNBgFpdsLoAueFDSnUjQMCe6f2Zhv2gzCpO2Mmm4Ppb/XBlt
W3wneBzNFKMea6JD9uUeu0rRwPtLb1AP/SLihsEUTcOaMcF3e9D7vv07ncem
YeCyuYoH2ifq8rDlChqE1j9+5Ye+JJvSwrUS66OjPiUE3WWeVGC/CuOV965P
WojvaZST6GoautwdLpWiYw+cNa5Ev1mdX/d8Id6JMxvd1tBQVZaz/g16Ui5Y
onYtDQXP5RL60cGJJ+r9FWhYNdhzRwj72yVHpw19KmiBSg0fdOmMPZWgivXD
qXh2oX92JdsKbFSjweWKBVcCWrbecihZHc1lnZyLLthgfGWHFg1eOU1T/eia
xRsX3dWlIeTxt3v22M99CvscTfRoODUdM+SOXmEd/WwCbWk9rh+EDr/XFqK+
mYavtmUn0tFbHT3ny7bQoBV/tfIDuvrJzb8vDGlQEk9qO4zny/NTwr+7TGg8
H6/ZXMDzymtliXnQfpx/1KrTOWjZt3aPKFMaUtghT8vQYfJ3TjiZ0eA2blw6
gNZvN5gctqDh180ud00rrHfVgPEfNlhPfemvh9DPvg995nXB8X8pltnheau+
XLipGM2dOud/Cn1HQafE2ZWG4KmRgxfRl9wSwqv/oWF2Q1ZRPfrYZw1GyDEa
GB2ZG7Tw/JYajtrz2xP365e2SgbeB9y719wdDMD5uUUYLsH7hcxrd9+qJBo0
XNo2bT6E9e6jttb9Ag2XpXbWHUJvJf72SF+k4VAUj08U2uOf6B2eyTT89eNU
bERXc10n6VQaahMdlBzxPuSu+64qMJ2GmFDX3dHOOL/CLcu1buH62OjuGMf7
1T9JUrcKK7BfRnl4E3h/m3nMHV46SEP0plr7Hrw/fmp5y7FSmAWeQ9LyvyPw
Pm7yUS5fiwWPuvZlbLuA8RSL/HJ1ZAFfZR5FZ+L5u4x1+Ow5FjSJH4h7X4T9
qdY7qPIBC/wNppZwVRJQ4pWtadPLAgf+79ENjdhPQiXTxfhkQaKoLbKgF/uJ
X/4tDmVZSFWS7DUaw/1lT5vtsZGFN7n6bFVOEjRz2/NKwmXhUNpW/TYhEi4O
Hc0OL5KFf8n7clEsEoaWyuqHv5eFNoWGiUvKJJxOImMzFrNhREngkyqQ4MY/
6cNUZINgTXb4ZWMSsoaX85VasMFcfNQ+yJaE13lGWyOD2XCKpdeYcYQEM0dX
ujiXDZZvm+d3nSSB9q+9ubiZDW0mN3+eCifBwoWVWoy2ElvPX4iONz0dfbSF
DQ6yK8QH0H8VFI81t7JBj8eGe08ECe/6Lylnd7Ah6vgzW9ZZ/P40ci7X72YD
l09nd00kCYtZXE2ho2z47qvH5I4lQVvQ/rnaJzbkzHk/0UJ7zZQ8GEU/YveZ
uKF7W4+l7PvChu1lhyxb0OUxLTas72w4mtzamonf8T6T2cOVk2zoU5xN1cbv
77yPsx0+P9lQmsIX4Ibue2NRL/+LDeHjavsz0Htv8+cn/mbDR7WRD1wJJKy3
8/ZymMbnLSIPNaIP7Xp9UGyGDc5XXUYWJZKQpilnVoeecrF2UEMvFX2voTTL
BiUHv3VX0Js51FYPoJOC00L+Q5/8Gi+TOofxLW6om0MXdo7w755nwz3nZVzK
5zF/tfqz82jzleZqB9H/A7+aJS4=
       "]]},
     Annotation[#, "Charting`Private`Tag$8642#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{6, 6.8327737783287725`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{6, 10}, {6.8327737783287725`, 8.694063657074203}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241076758740263`*^9},ExpressionUUID->"9bd76fbb-04f5-4064-b6b5-\
1cfe527ed1a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.832773733877512`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.01690672568975`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.724107675888198*^9},ExpressionUUID->"d8d5349e-ea1d-4a49-b3e7-\
d29307eb809a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,21,9,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723476794563056*^9, {3.723506285289392*^9, 3.7235063059981537`*^9}, 
   3.7235147091260653`*^9, 
   3.724107675895275*^9},ExpressionUUID->"49d95cfd-c0cc-4bb9-bfd8-\
99b019bbb734"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.239675301435629`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.421419159630966`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432847313325*^9, 3.7234733500678167`*^9, 3.7234767945250874`*^9, {
   3.723506285315256*^9, 3.723506305984501*^9}, 3.723514709112859*^9, 
   3.7241076759203672`*^9},ExpressionUUID->"3603b8e5-a3a6-445a-8e72-\
6362c374285b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "7"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.01690672568975`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72347335665875*^9, 3.723473367032284*^9}, 
   3.723506314120926*^9, 3.723514715920175*^9, 
   3.724107681177549*^9},ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-\
bf571a81e5d9"],

Cell[BoxData["6.651393737060387`"], "Output",
 CellChangeTimes->{3.723473367751626*^9, 3.723506314644787*^9, 
  3.723514716414611*^9, 
  3.7241076816391983`*^9},ExpressionUUID->"10a7301c-6aea-4ad2-9765-\
318119893549"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234328583209753`*^9, 3.723432861583102*^9}, {3.723473260500373*^9, 
  3.723473263340049*^9}, {3.723476771494479*^9, 3.7234767785468197`*^9}, {
  3.723506207333309*^9, 3.7235062130740767`*^9}, {3.7235146194107523`*^9, 
  3.723514625128837*^9}, {3.7235147286285963`*^9, 3.723514729383008*^9}, {
  3.724107603596655*^9, 
  3.724107609297501*^9}},ExpressionUUID->"306c0675-7665-4460-a216-\
68d743c8383d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4Vl0QAHARImRvk869byQhiRSlQRSfJGRpoURE1hBZQqlkp77XnpAo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       "]]},
     Annotation[#, "Charting`Private`Tag$8710#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 9.272155335212634},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 10}, {9.272155335212634, 9.48676118048907}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724107683705559*^9},ExpressionUUID->"1c01cc1d-9b4e-46a2-8404-\
0f77c890e2ee"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,24,10,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, 
   3.724107683718919*^9},ExpressionUUID->"2fef9711-c023-4b16-9684-\
d4c48db2e2be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.272155331021448`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.44394130517649`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724107683743701*^9},ExpressionUUID->"d2ee17c5-5204-4e4f-ac3a-\
59d1723ff89b"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,25,11,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723506318174222*^9, {3.723514718729868*^9, 3.723514729957657*^9}, 
   3.724107683750935*^9},ExpressionUUID->"f453b99c-d3c4-4b88-9d03-\
961cf6fb4312"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.587560029849069`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.351798911424968`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432862417041*^9, 3.723473386389103*^9, 3.723476779110016*^9, 
   3.7235063181593122`*^9, {3.723514718715722*^9, 3.723514729943036*^9}, 
   3.724107683771989*^9},ExpressionUUID->"632747b0-aa7e-4c71-b909-\
9725be852c04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "8"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.44394130517649`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473394785923*^9, 3.723473399447154*^9}, 
   3.723506325336835*^9, 3.723514738239676*^9, 
   3.72410768970549*^9},ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-\
579da1a11595"],

Cell[BoxData["7.05087370488265`"], "Output",
 CellChangeTimes->{3.723473399973048*^9, 3.7235063258827953`*^9, 
  3.7235147388310757`*^9, 
  3.7241076902413054`*^9},ExpressionUUID->"48f1562e-54f4-4f50-8432-\
843de9c2f365"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "6"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.7234329019476833`*^9, 3.723432907145953*^9}, {3.723473266955928*^9, 
  3.723473269507715*^9}, {3.7234734267359037`*^9, 3.7234734284113407`*^9}, {
  3.7234766886200447`*^9, 3.723476704311778*^9}, {3.7235062162210417`*^9, 
  3.7235062219226513`*^9}, {3.723506371464723*^9, 3.723506391749691*^9}, {
  3.723514629987005*^9, 3.723514635928376*^9}, {3.724107616155718*^9, 
  3.7241076214329033`*^9}},ExpressionUUID->"cbd286a7-c88d-4a8c-a198-\
838ba8034c0b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV8XB/CiKKHM08U99zacax4qM9+EEDJkniqJBpSiUomiURlKhDRo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       "]]},
     Annotation[#, "Charting`Private`Tag$8781#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{4, 12.091101021815827`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{4, 10}, {12.091101021815827`, 133.11875567946583`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, 
   3.724107692670106*^9},ExpressionUUID->"7aed0625-07a9-49e2-87cc-\
38f82264b1c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.09110101623812`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.905043418499138`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, 
   3.724107692685521*^9},ExpressionUUID->"0a197595-91c6-46c3-a077-\
f742361b7a69"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.280087999090354`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "11.206805672259836`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432907779194*^9, {3.72347341997268*^9, 3.723473429045189*^9}, {
   3.723476698111659*^9, 3.723476704935459*^9}, {3.7235063728689213`*^9, 
   3.723506392102295*^9}, 3.72351474083259*^9, 
   3.724107692692626*^9},ExpressionUUID->"f3efe7ed-03d5-42f4-afcb-\
63cca58fa81a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "9"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "8.905043418499138`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473440839263*^9, 3.723473445646064*^9}, 
   3.723514755791244*^9, 
   3.724107710216423*^9},ExpressionUUID->"d3b142b3-94da-4ebc-91b6-\
c9c64e5c8a15"],

Cell[BoxData["7.469312698651499`"], "Output",
 CellChangeTimes->{3.723473446358823*^9, 3.7235147568231087`*^9, 
  3.7241077113602324`*^9},ExpressionUUID->"80c14729-bea6-46e5-8827-\
a2b32631b2c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723473272579997*^9, 3.723473275243376*^9}, {
  3.7234766626447363`*^9, 3.72347666903307*^9}, {3.723506226308167*^9, 
  3.723506232234145*^9}, {3.723506408482066*^9, 3.7235064095045156`*^9}, {
  3.723514640123582*^9, 3.723514645432777*^9}, {3.723514783816977*^9, 
  3.723514785861554*^9}, {3.724107626939177*^9, 3.7241076323930187`*^9}, {
  3.7241077418406677`*^9, 
  3.724107743629318*^9}},ExpressionUUID->"f7d43b72-f4b2-4526-aaed-\
18652efe9567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV2Hk8VF8UAHCyJEpFSKt5483Q8iRLC+kkhGwpUpZKkaWNRKSVkKUQsoZk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       "]]},
     Annotation[#, "Charting`Private`Tag$8995#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 15.261088492997228`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {15.261088492997228`, 15.550138142682828`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 3.724107714199581*^9, 
   3.7241077444403763`*^9},ExpressionUUID->"ef8f83a1-9dd9-49a6-9233-\
a7cde273b281"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,35,14,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 3.7235147862112722`*^9}, 
   3.724107714213636*^9, 
   3.724107744453692*^9},ExpressionUUID->"df890020-7f91-496c-a8b2-\
585c09e1b7b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.271356716558294`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "9.46007818822447`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 3.724107714199581*^9, 
   3.724107744472927*^9},ExpressionUUID->"18b5021a-38f1-462c-ae98-\
dce8d1569691"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,36,15,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.723473487115306*^9, 3.723476670507764*^9, {3.7235064043241997`*^9, 
   3.7235064098563023`*^9}, {3.7235147632614937`*^9, 3.7235147862112722`*^9}, 
   3.724107714213636*^9, 
   3.724107744479875*^9},ExpressionUUID->"a884b24d-32bc-4c93-852e-\
1dc3a22cefb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.330206986754202`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.93583429535453`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.723432916671767*^9, 3.7234330917015333`*^9, 3.7234734870991592`*^9, 
   3.723476670475189*^9, {3.723506404311729*^9, 3.723506409826133*^9}, {
   3.72351476324711*^9, 3.723514786198887*^9}, 3.724107714199581*^9, 
   3.7241077445025682`*^9},ExpressionUUID->"834b876c-60f8-4e3d-8263-\
cd3cf89d3d9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "10"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.46007818822447`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473494928692*^9, 3.723473499246375*^9}, 
   3.724107751063656*^9},ExpressionUUID->"446d7303-694c-49bd-b9d5-\
f65228c80624"],

Cell[BoxData["7.958135996949364`"], "Output",
 CellChangeTimes->{3.723473499790408*^9, 
  3.724107752891119*^9},ExpressionUUID->"6fd5c54e-4f83-4f88-99e6-\
42acef208866"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "8", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 3.5 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.723432697416202*^9, 3.723432762418421*^9}, {
  3.723432913291424*^9, 3.723432916121623*^9}, {3.723433090284864*^9, 
  3.723433090830718*^9}, {3.723433269847774*^9, 3.723433364014598*^9}, {
  3.723433460633052*^9, 3.7234335565120153`*^9}, {3.723473278507697*^9, 
  3.723473281699497*^9}, {3.723476643957708*^9, 3.7234766513302317`*^9}, {
  3.723506068201033*^9, 3.723506076438613*^9}, {3.7235061108647413`*^9, 
  3.7235061284940434`*^9}, {3.723514649540285*^9, 3.723514656000291*^9}, {
  3.724107636922925*^9, 3.724107642184869*^9}, {3.724107769138773*^9, 
  3.724107777724533*^9}},ExpressionUUID->"babd31b8-8fca-40fe-9fc6-\
c82bd90a7d36"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1Hk01VsbB3ChwVAqQhk65/c7/Axl2CdFSY+uaJDQQHElNyUpHU5Cw1WE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       "]]},
     Annotation[#, "Charting`Private`Tag$9216#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{8, 18.6257538688323},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{8, 12}, {18.6257538688323, 19.689555403353502`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 3.723506129036706*^9}, {
   3.724107762921748*^9, 
   3.724107778294199*^9}},ExpressionUUID->"57993d84-a518-4eb0-a4cb-\
739d8f592c79"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","sdprec",
   "\"Line search unable to find a sufficient decrease in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,42,
   18,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 3.723506129049965*^9}, {
  3.7241077629355583`*^9, 
  3.724107778306325*^9}},ExpressionUUID->"336ed945-18ee-4179-af56-\
9ebe57e04400"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.6578321979437927`*^303"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "8.798962285813693`*^101"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 3.723506129036706*^9}, {
   3.724107762921748*^9, 
   3.724107778325707*^9}},ExpressionUUID->"b3b28583-310b-4046-8634-\
53f614bcc0e1"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","sdprec",
   "\"Line search unable to find a sufficient increase in the function value \
with \\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\) digit precision.\"",2,43,
   19,20236889464483337557,"Doublet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.723506097785013*^9, 3.723506129049965*^9}, {
  3.7241077629355583`*^9, 
  3.724107778336307*^9}},ExpressionUUID->"bec00654-6d69-45a2-b61f-\
221fb97e2693"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.5551888474389637`*^20", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"-", "6.627942639170215`*^-10"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7234332728777847`*^9, 3.723433364351452*^9}, {
   3.723433465617894*^9, 3.723433557062615*^9}, 3.7234735355004463`*^9, 
   3.723476651906972*^9, {3.723506097722703*^9, 3.723506129036706*^9}, {
   3.724107762921748*^9, 
   3.7241077783559933`*^9}},ExpressionUUID->"3349511e-278c-40fd-ba83-\
e53c4f4deab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "11"}], "}"}], ",", 
   RowBox[{"rN", "[", 
    RowBox[{"n", ",", "9.288928000673982`"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.723473541607213*^9, 
  3.723473543888034*^9}},ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-\
64fe028fe95e"],

Cell[BoxData["7.858385651431033`"], "Output",
 CellChangeTimes->{
  3.723473545057885*^9},ExpressionUUID->"a6a735f3-d59d-4047-b632-\
fff74ad38016"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, 
                   GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "9", ",", "12"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMinimum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "10"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"n", "=", "12"}], "}"}], ",", 
   RowBox[{"FindMaximum", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"15.617810799492082`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}]}], 
       SuperscriptBox["b", "2"]], "+", 
      FractionBox[
       RowBox[{"202.`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"0.44999999999999996`", " ", 
           SuperscriptBox["b", "2"]}]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n"}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"0.3`", " ", 
            SuperscriptBox["b", "2"]}]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["34.101`", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"0.09`", " ", 
               SuperscriptBox["b", "2"]}]}], ")"}], 
            RowBox[{"3", "/", "2"}]]]}], "+", 
         FractionBox["50", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"0.16`", " ", 
              SuperscriptBox["b", "2"]}]}], ")"}], 
           RowBox[{"3", "/", "2"}]]], "+", 
         RowBox[{
          InterpretationBox[
           RowBox[{
            TagBox["InterpolatingFunction",
             "SummaryHead"], "[", 
            
            DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
             "Ready"}, 
             TemplateBox[{PaneSelectorBox[{False -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquarePlusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}], True -> GridBox[{{
                    PaneBox[
                    ButtonBox[
                    DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEBitmaps", "SquareMinusIconMedium"]], 
                    ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                    None, Evaluator -> Automatic, Method -> "Preemptive"], 
                    Alignment -> {Center, Center}, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    GraphicsBox[{{
                    GrayLevel[0.6], 
                    AbsolutePointSize[5], 
                    PointBox[{1, 1}], 
                    PointBox[{2, 4}], 
                    PointBox[{3, 2}], 
                    PointBox[{4, 3}]}, {{}, {}, {
                    AbsoluteThickness[1], 
                    Opacity[1.], 
                    LineBox[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAA4ScLwZmZ6T/ACPskWpOYv4AjHgZ5
3Os/cnpQh5xu1j/qWn1XCVDuP5K7ih5ptuc/r+pongFN8D/CUK87BHLxP46d
cUQ/bPE/ujUa8/qu9j9TbqBw1aPyP/TWyyAhFfw/neDJZqDG8z+QAqdF9GsA
QM1wGePDAfU/VsVD/9nXAkCidscSKDf2P6Bp73exDQVA/B1wDMFX9z+TpM3k
wfUGQDzjPoyykPg/7M3Z+O7ZCEABSgjW2LT5P3pl9LwNcgpAbCYw0z/T+j86
ypori9cLQL0gflb/Cfw/lpOs9xIqDUCTvMaj8yv9Pw4alcoYNg5AT3Y1d0Bm
/j+pB2LLtyIPQLClAv7Nmv8/NnA5bbjSD0BLO2UnSF0AQFrcILXmpw9AsTLc
klX5AED+sDHBQukOQNp6UGP9igFAbZ+lR/sLDkD10dd20SgCQNHi3Mj38wxA
42MO5MXDAkAZdr6AZb8LQJRGQrZUVANArv7zEMKHCkA4OInLD/EDQLBlMO3M
IglAnnrNRWWDBEA3d8OX6skHQNf3wBnbEgVAD3D3ndNyBkADhMcwfa4FQHOK
7Wak/wRA8WDLrLk/BkC/MhCgYawDQNJM4msi3QZAwss/TmVLAkCGc6iEq3cH
QIsIg92+BgFA/OprAs8HCECrPCvgePD/P2VxQsMepAhAKXVLE0Xg/j+RSBbp
CDYJQPRz0a7WJ/4/kFqZaBPFCUDN4sX5uLj9P4J7LytKYApAvh1MbRmT/T82
7cJSG/EKQHzT1YZwwv0/3W1pvRiOC0B2LZ/10lT+P0c/DY2wIAxAVrX8MJA7
/z+DS2C2aLAMQElWzbMzPQBAsmbGIk1MDUCi9bAadCABQKTSKfTL3Q1AYexd
q+EpAkCJTaAId3sOQFyS/ndEhgNAQAPGdkIWD0BHWcLdahwFQLoJ6Umopg9A
vd1CiejSBkCTjw8wnSEQQPiVkXD08QhAq0KpbbNqEEBsk2Azxi4LQCyTGthZ
shBAYCBYjj+gDUAnaxVkFgARQMwfdA9ySBBAg+uOIqBIEUBj/5rHgMsRQNFn
q5SZmRFAL++xNeOlE0Dwt3AR
                    "]]}}}, AspectRatio -> 1, Axes -> 
                    False, Background -> GrayLevel[0.93], Frame -> True, 
                    FrameStyle -> Directive[
                    GrayLevel[0.7], 
                    Thickness[Tiny]], FrameTicks -> None, 
                    ImageSize -> {Automatic, 
                    Dynamic[
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])]}, PlotRange -> {{0, 5}, {0, 5}}], 
                    GridBox[{{
                    RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "15.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"BSpline\"", "SummaryItem"]}]}, {
                    RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, 
                    AutoDelete -> False, 
                    GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                    BaseStyle -> {
                    ShowStringCharacters -> False, NumberMarks -> False, 
                    PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
                   GridBoxAlignment -> {"Rows" -> {{Top}}}, AutoDelete -> 
                   False, GridBoxItemSize -> {
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                   BaselinePosition -> {1, 1}]}, 
                Dynamic[Typeset`open$$], ImageSize -> Automatic]},
              "SummaryPanel",
              
              DisplayFunction->(
               ButtonBox[#, Active -> False, Alignment -> Left, 
                Appearance -> {
                 "Default" -> 
                  FrontEnd`FileName[{"Typeset", "SummaryBox"}, 
                    "Panel.9.png"]}, FrameMargins -> 7, BaseStyle -> {}, 
                DefaultBaseStyle -> {"Panel", Background -> None}, 
                BaselinePosition -> Baseline]& )],
             DynamicModuleValues:>{}], "]"}],
           
           InterpolatingFunction[{{1., 15.}}, {
            5, 39, 0, {141}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
             False}, CompressedData["
1:eJw10FtOFFEQBuDmoqKiDsMwDMMw9P3evuh79xpcgon6yEpYgKwJ9yLBGAnE
KNMff3JeTn116qSizxefvmwHQbD1/1wGT/nZX31/zE3/YZPb/sf1Y371Xzf5
3Y/uD3fXf9y4e+6B+8sFw3gfDKPfGsb69jD27Qwj2+V2uWfcc+4Ft8ftcS+H
bxv3invN7XP73BvuLfeOm5gz4SfqB/oOuCk35abcIXfIzcyZcbNh3OMRd8TN
uTk3994xd8wtuAW34E64E27JLbkld8qdcituxa24M+6MW3Nrbs2dc+dc6D60
n1A91BdyERdxERdxERfbV2x+zMVczCVcwiVcwiVcyqVcyqVcymX+l3EZl3EZ
l3M5l3M5l3MFV3AFV3AFV3IlV3IlV3IVV3EVV3EVV3M1V3M1V3MN13AN13AN
13It13It13Id13Ed13Ed9374B5W7jSM=
            "], {
             BSplineFunction[1, {{1., 15.}}, {3}, {False}, {CompressedData["
1:eJwNx3lU0wUAB/BNHOMQCzk2cYqiJrPAHjbk4fH9eaAMCMGnaBIKtjkDFePw
QMjNOQOFUFIKIR7YEmV5LAehiAUi+ebxFDwwdp/IubHJODX/+PzxmbcrfROX
TCKRij5QUf2rs1vcCFnuj09nsd2IheMvW8TFrkRd+yVlVJkLEelXYeLrqISD
a481B1MJae3t8LRjzsSWvroDd55TiE7R66MJSyiEXLbJWlA8lWjLSJOI3joR
81cl5iemOBFnnggCXDumED7CgYVHo6YQxGVPZsm/ZGJ1es7dhVFkYl6Ykk1t
JxFuQfGBU3eSiOLF57lPtO9hpLgX2Ke/x3EXkckj4h2uSq7NvS6cRPpSzqv9
8gl49rdSzfQJTLnxyLdu/ziqIxjCnIdj0Mnu3VcEj4GVWN4v+mUUjcbCjvku
o8jrEZK/zRtBlbyqxn3EAfaL45a2Qw4gKJaTMDEMqUxw+KRoGIb04yPOXsP4
wUvMrRe/xW5mZNeW8LeoyW7Z8leHHetpnockB+xgsVlWZ0876PKO76pkNoRs
ZATHJ9oQM2bZb59qA2n9NjFPOgSn6BL6qeQhCHxXjqyYMYRLZ5iMb9qs8FqX
p9PkWuEe8Ci2gmXFzLYVv+VaLFAUBlxNvWpBsLUmMG6vBV+nxK+iB1ng+Cnc
d4d6EPHm5alOewbxau80w4RtAMwk7sFA4QDSyIs/2u0zgFLWElNpbT8+O8b3
qVzTD2eB/OFOZR+aaZl3m3P6EEZjTNb69WFGAiXbqakXh84Ks2UpvZBceV52
2aUX9vDGTLm0B+Xv+NOoST3IsTd+Eu3Wg2pl58sTt97AjXxn4mLqG9R73h46
N/sNKlyvhUS3d4POq6+oz+/GFy0BigdEN5ZH/k3KGjPD95/tjto6M0KS/qSm
ZJhRGrvS/9TnZuwq3fa9n8WEprIkb6rUhJAw/uKITBPqAj048lATFomEfYXj
RoguFEHYbESx/hwhzjcizNzqb44z4n2MgL/Wz4iZZwVMqcEAxsZ7yYE3DGhm
ny6qzjWAEx4s8IkygNcpWJRHN8CwPX7omVkP99kJczwa9Bif3C4LLNCjTnEy
fU6iHnt2cCTdQR9+lHZdQNYjh7/a3fBCh1lz4/LdJDrk8pL9LXwdLt68oC/e
qgO7NYxmDNahb5Tq0+usw2t+Jq1SrcVQw5WvRhq0+LSkLcRRokXK/VT7+X1a
KNq9u59GasHedXuNeIEW9U3N3GlkLco3LGqiqDSY3uttLWzU4B6vsqayTANO
g+PassMaKOntts1bNQhlGnbbQjVQD1Nmf0zToHPbMmHcoBrcDXcWZEjViF32
6v6xLDWq124OzQpT4zEnMi1qUgXmrX1HJltUmPH7r7X5BSpEmAu/NMepsM8W
bfGeqYJn+ZGlHjolXFt7nz+UKBGTXnMz5qASDxgFL06vVuKPd5UhIg8lHBOM
eaz/FKhq9Fb+XKMAz5X15Eq2AhuNRVm8dQoMznm247GXApTkRmNXRxciRjOS
X4u7EDvYRO4RdeF/+MswqA==
               "], {}}, CompressedData["
1:eJx10Utu01AYBlC3FFqgQJqmaZqmqd/vMADmvmtgCUjAkLUwhDXBXpBACETF
Q/Zh2F+yLPkef9/1dfLq3cvX+1EU7f273kf/58tw2/35OF+HT+N8G96M8936
j+HDOD+HF6P7xd1wv4c/0wyfx+dR+Dj6vTCt74cp/06Y8g7C5A7ClHuXu8cd
ckdh6jni7oe3o3vAPeSOuWO9j+Q9Ds9G94SbeT7TPwvT95x474Sbc3O5c+6U
O+UW3ELewr7O7PeMW3JLbinvXN45t+JWelf2f8FdcGvnsJa31nup95LbyNtw
G71X8q64LbfVu9V7zV1zsZ6Yj63H3ou5hEu4hEvsI+FSLuVSLuVSLuMyLuMy
vRmXczmXc7m8nCu4wjkWXMEVXOm8SnklV+otuYqr5FVcJa/iar21vNr/quXV
XCOv4Rp5DddwrbxWb8u1eluu4zp5nd5OXsf1enuul9dzPbeTt9O743bWn956
/ws7YI7F
              "], {0}, MachinePrecision, "Unevaluated"], {}}, {
            Automatic}],
           Editable->False,
           SelectWithContents->True,
           Selectable->False], "[", "b", "]"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "15"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.72347763287219*^9, 3.723477660814356*^9}, {
  3.723506239171864*^9, 3.723506244880229*^9}, {3.723514664802307*^9, 
  3.7235146702397633`*^9}},ExpressionUUID->"0ce9129d-21ee-4113-a750-\
861331f9b567"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd13c8lV8YAHBFRUWLyoru+16XovjRDYUnGRmVFCGjKGRGpVCZIVQoETLK
qFAaRqkoRUpGmRlJyIwoovB7jr/u5/u54z3nWefctdauhkfmcnBwVMzh4CCv
/H28+MKAZ/TN6nkxbEhM3hp/Gr0+Ss538BobJPc7KvxE66uyt9aht75+a9sx
hwEbasKbUtE2iQHvX3My4Hrc4G0N9EPDiasXFjCg1OHUtaBoNhgUdrJWLGFA
1vn88BVX2XAxvHCnxBoG2G8T7DOIZMPiTr6PdaoMqK4pHhgMY8PUeYF6MwsG
pKT/sLwazIbv0SdjtLwZ4GOhOPItgA0NZt6RhfEMmHgQ/OWULxv41awLFRIY
kKOeK+mENqR0urLRAxPWngfRlf0rlZJvMMCiXU5OB/36zMP2wCQGpLeqTwqh
cxJ7N+66xQChVsuhIh82hHTsr2y/y4Dnf/h3L0ErOSgsmv+UAXcm2uRLzrJB
t2vK9AJaofSQawHa/GDZ7cWFDLi9qOxhNtrX2ExrxTMGnA2S2hOLLlX39RN/
ge8LdfQ7o/cKV4wrv2IAr8braCG0c4VNp+s7BnxYdz3Z8wwbUjZced70mQES
EYPFO73Z4LDEMMOsmQGtXC0cmmiF4aWRzeizDue0t6LfPrh0uLWFAfLBNT3r
0D8UQhd9bWOA4QNDb2608hY/054OBlSuq2l57cWGj9quv8f6GPBDzd1LHT33
kJ4M/18GDJ9ttTfwZMNvPh7ncHRiOW++DrrnWWkW1z8GhJ61WLgdXbVaXfo3
OqTDoHgTOqFacX39NAPuSsBRYfRmkJCKnUvBfTZ39vfTbHASm8MUWUhBblFD
XwC6rjVPhBakwKSsJu/dKfw+Y79fOnrkPXfJa/Rhu/EuSSEKHP5erH2BHhne
fF9GmALzZo8Fj9BLuZ5s2yxKwfZal6x4tP66QlvdtRQk8JoPO6NfeRTlHJOi
YDLQS28l+t6StxrPlSjYKjmeedKDDUlr7WbYyhSkPMvVcENHyM9/moP+eN/9
qxP6+H6NjalbKFC83SZxGK2YVCwYpkKBWIHaV0P0yw1Pfphso8B2ZsNyOXTt
zruxv3ZQUL9Lwmj4JBveWOnsddGhoKPI7OgAOs+th7cH/cBUy68HHRstEdCs
S0G+tvKzdrRF603nV/oUcP7Yb1mD7naKV48woMBeO2DPI/REWPjAehMKhqbP
dXqib3KuVb+FNjnUfMYDre+dGyNkiu9nBa8+jk50aFPnMaOAa95bUye0uo7s
9e4DFJT+vc9phQ6dX6uZYkVB26uDoxpoIT/hpJV2FLBlzymsQJf8uf/rInps
Lpf8UrTTMQ3defYU3OGIV+BFv7By/j2Kdh/7BQvQ1qpFejUOFBxUos/9PcGG
zL/Wf8JccP1SH0I60Vs97u6Z40FBRqLuxwL0k8C1Ff5okwLhsVw0+0qsFtcp
Ci5s3C76CC2bE7RlwWkKZHrDTmajmX3WTF4vCtZEluy8ieazFJ5YfQ7raWVp
XDi6XTM8WTaIgmgZ3hgbtMU+TuGH6NUNCmsPoT9be0XLB1PwJefoPUt0rY99
KDuEAqPJnzWm6PInGie2hmI+ZFRVDNAPZaa0d1yioN2x5qYK+ryAy5DVNQp2
vLKNE0JL//xW1IgWWZafthr9scI0Yk8MBV0M90cr0eKBmnLbYymoCVhbvxz9
bETkuEQcBS3cCoqL0L+q3o8N3KCgvCjF+d9xjF+o1LRnGu5P8nJkO5rHNqly
BK2W3Nzdhs7ZJpDkmE6B8vMDqq3o6T8cYJFBQTdjeLQJHWfX6Ad3KNh8SNnz
E7pGI3jegmxcn0pLXykaZjoXX31MQaTkHcv76EI3lbmrcrFelfmbstHszujx
62jB+nqjLLR0uVZHUh4FnoZmxnfQq6/czs8soMBSVvz4LfSwhJN1yTPsn5YG
wVh08q7R/JHXFDwNieUNQAu/1Ms++YaCwPixSj/0NfnUm3/QUlkOUb7o8NVG
F6dLKRB9Fi52Dn26I896YTkFjx19DT3RBh5evIwPFOwOsxU8hp6TOMdmTx3G
T89L1Aqt4LF7tAYtdsGFYYm23XUjwLCeAhtnKSkLdMW0YureBgrceAa2HEDH
Wh3rMmqiILHQ3WM/WnbtFzuzVuw3wQkVA7TNhPSfz+iOj/6Wu8l6a7xCDrRR
kNOV57sL/c9v5R3zLxSw+Fe900eXdezss/xKgf7NoGM6aMvUZ042XRRsupKw
cDs68szCqW/ovRmTGuro1/tMLh7upqBS87vvNvS6eb+yj3yn4J7akSk19O8j
64fsevH3lr3mViHxYcW5OQ1SsHT1JbvNJF93T3mc/I3z8cgJJRmSD4PX5oPo
yZPeWdLoE7+Xbj8yRoEE65448Qa4u8RonIIZ7sjF60l+6lpuK0xgfzFYI5Lo
IA715tF/FFhH24/S6G9pl146TlFQVBhymhj0mjO+ofVFiqYp9ET0iROfpinw
UD3KR+y0PoP3EQcNwtMXldei9xgvBncuGs7ljr4WRd/7ayLRhw7MajIjXpiS
tth6Hg3jA8U/RUg8+lWb9synoVj0EoOY7efmLsdNQ6jwzGUhtEhWferwIho8
woWvr0J77qHC7BfT4J3grUpcP+bq1o5e7PS2cyX68jYe1WpeGjbKUwrEcxu2
NNxfQsN03ZNWfvT3OSk8ritoSFtncGA5iZ9qNf9PdMK0BzfxDq8ZseP8NKS6
JuQtQ98dsWCfEqDhcGmLALHLNyEbn1U0sO/Nb1+C/vX66rPLwjS2XEIKL5o5
53XZMhG0zA8LYmOV0Y9X0Go+TGHi/Nw9vTGiNNx6pBK7GO2VzrcyWYwGhSs9
CYvQHCEhrjkUDQXy7yt50HKv873+o2mQOpMXS2zN8f38Y7SvlIsNcclpzYQC
Jg0PL2z9y03yeXRueTGLBj2TdQrE+WlyteqSGJ/nO7mIe74e/PIanaMmV7cA
rWNW9PutFA1mAf95Ei/WO8OoWU+DhOVo+Xy0SnCmzF5p/Dz3YBKxS8lnxTp0
a1qcB3HVFqXdTTI0cGcukiCOkh7z/rqRhvA4oYvz0IJ8x+p+ytOgZBjvxUXq
c1Ui21GBhs48eQviSvGKmE6018Z9QBwoL2nWsImGgSJJbuIfJu1tzzaT/XIk
cpL8WPMBW5EGz7GCQOJbjltT7qO704cdiU3OxdrcVKJhpXjjFuJXtwx6grfg
foLsvs4l9ZR9TmfOVtyvz/h74lN5WXe90D/UpvLmzs47bmdnFRrkLx+5RHzt
R/FPQzXMT9EFdeLh8R+GFWgX3duyxHpzRB9rAg380fJixBz8nh6K22jw7wub
moN2VJL7K7qdBt5NdBFxqbqVeQzazORCDrG4/sXnSzUwftqGN4nrLXt9ODVp
sFm+KJhY1n7V1zPoR7l/PInD3DTVx9AVDzSdiSEwhatXiwY+zYl9xHEXq45Y
a9OwN81Ch/j3tanSZnTBsIgq8d07phcqd9Bg1JYhScxftYzvsS4NHSrVc4hd
GtVcZfRo2Cc6+IcDXf7VuTodTQubDxOf+1UedV2fBsYy6Xbixqnx0eU7aShp
Cm0kll8gYRSOzji0uYa4R9B/lc8uGkz2niwhVqdyTv9B/7vM9Zz4hnRbk9tu
7De51jxiQzXlhMMGNFTp22YSZ++wn2pFZ8bzpxNzG16z3L+HhpGJBSnEzw+P
iOsa0tAU9SSGeICLM+MDutZI9AqxUNoKmT17cX1zP1wi1tGkH9Wi9baUhRKf
7lJQMtlHg33KwmDi9POaRc3oyIboAOI6prGmlRENN3ztfIm5Sm3fd6C/qJ07
S/yf7ak9tsY09BQ0ehEfmh/S0IvuvnzyNHFEeqyF834aNh/d60H8QuvOt2F0
U++xE8SD3U+OnjChgSe/wp1YJPjd0Dj6rMcRN2JdVvNJb1Ma1CuVjhF7lvX/
nUb3Ht7hSnzb7p+fvxkNO79ediGed1v00oUDNExKvnYmtu5RjYswpyGm8/2s
I0N2i/Nb0HDwkfDs54slD6bHoF+YJsz6x9tj0sKWOK/99Gd/X/So38NEdFLt
utnn6/NEKTKsaLg3tWl2fV53br5IQ0dnOM2u/47OIw2pgzTEnf1wfLY+ekve
ZaHd1u8/STw/tNZA9hANchbcp4g3reuqf4S2LPoyG68oh/nfnlrTUP7275nZ
9S1cdVTVhoYF71V8iIfusoZeokMfJfvNrqd/x9+3h2nI/VkSRLzAKWxFgy0N
MrsPRBGzFydcN7Oj4XKGTzTx4awssTb0of1PY4lfDXxY32VPg6idcxLxGeel
GqMONBRypGUTZ/KufefhSMPH98YPiD9nyxlMojv1+HOJN/8wNJ/jTMPqtdnP
iEdcok8scaXh5Ua5CmK7Y0Jp64/T8CfZvJ94l4d4aRZ6uazQELHCGYnvMido
MK6tHCGeG/KflOxJGmTdV08SJyTpZiucwvq7t5Cb9Kd/mkFlLto0wnIR8dFM
4yH2aRqqC5P4iNn51nJKntgvS7v4iasrvXJVvPF8yzQVJ86r9a1/gf5e85tB
fONz0LjaGey/8JNM4sD28NUv0UnpDSxih+4oJfWz2P/9QuuIDQZizUrQT5mq
0sSbRxK9Nc7RsIcBG4i5pu8+1/LBeRLVLEfcx/mgrQztnOwuT1zDkz+zw5eG
iZvfFIgLljwXf4febC/DJk4UKNmm50eDyItdm2fXI1xuXYGedNdSnJ2na6sC
dvrTYG60QonYkFWXWoner/B41ooyzW92B9DA+sJSJp6n9H2BYSANWxr8Z/1R
Y1Rn33nM3wuhWRfoTjjUoY9ci5v9fpLBTJhxENa3SPfs84KM52U3oB2pf7Pr
cTJfVGkSTMPVM82z6zW0XjbUhPae9N9ErGS/aumBEBrqXX/O7lfcRVSuBX3t
PvM/4vknKEOLC1gvF9fIEg96Sh1vQ89p+SxDXOuz8apVKA0Gx0zXEz89vym3
HW215vrsvE4J21J/KAz79WnsbL5CIreNd6CDhfbP5tMlRnv14XCM7/JPa4iN
buxU6kI/8lwkTLz11l4z24s0vKJnVhIz7ph6f0db9WUtJ+a5b5VgfwnrL2XF
bD3VP3Vsc7hMw13VBVzEz4rdZvrR8rWR06Q+b5WeEneOwPOloHr2vDj2McDa
NZKG/6ptB4iNGy8EDKMzHhd2Eau0XU51i8LzWa+4jXhhX3z38Ss0pP/6VDU7
r58nWwygVww5viVeF5FWe/gqzqNVT4uJ9dj3XxlF0xChfDKH2JznsVIlusa0
PYPYqaUgR+saDXbDU4nE4f6vEjfHYH1X6YfP9pNRmUAOukf1jP/s+SJZES4Z
S8Mbd7PZ+VNZWecleB2ff1rMhniJcK/x3zgadkc8VCAW/zH44Xg85r9NVZJY
9uWIxgC6st9dmNjA7t9/rQk07Bqu5JidZ4+WLClKxHg7qpXNuOP/9SD+oM1J
eF57jeQTPzQVnLqP/pehdZv40wyjPzkZ+3lVVTAxvz67zP8m3n+1dNSJabEt
qn/Rg7t/bCTeNKKWe/wW9kePjCixcazOrcOpOE+DPMem0TGd5j5a6VifN9en
Et/OPzT2Au124NIl4oJQW+fNGTRwUOdPEzfKHjsgeZuGxpT1esRCZwM2L7xL
w9oyzf4p9DqDkHv+6KYD/30kVqYuMv+ihS9mFRAfKL+2YiCThqAIrUDiBIG7
Qx+y8f6cPylALHavOiPyAQ1LpR4w/qG5Vhds539Iw1+9vTN/0T1+SV+uoeOH
rZqJc4xcViU8wvwUPo4kVp9aFJyeS8NtI9nxSbStvrZt4RMaUrwiUifQunkb
5qo+xfs5h80p4o3iKxOL0SJiETrEf0Y7694U4v1Naaz/D/pCvL9m9XM8L2zr
JYmz+p7TXS9pEKha5D+GjtiXVmz3Cuetz3Jd4pMvws370F0bDi8jVo06cHWo
BPN3v/PGb3S10gTn5BsaTmir3fuFHg1R+Mb3Du/nGwMzR0h8R4R9ItFC2WV2
xM/MOYX532N9tmhRxIGyHw0FK/C+euFXzE/0ykbXV1QlDTtCR04Nk3izMlMU
P2K/uiYt+4HeYRl55SFawCO4dJDkP/rUeelP+H9nIM+L+DinxlHxWrx/cvW2
D5D9fWmR5a7H+VkVkNqPFo3lK25owvN4b+eCXrR01a8Hez7TMCbXldNDnje/
+dZ7tO0/cVNi4xMZwUXNeP9X1sr4jr5kALszWvE8yJNT7kZz8Li3eXylwYFu
V/qG5gOT6mF0w0b5+g60yCnVVw4deL9seuxGrNS1MN3yGw1Ok5D+Fe3+8paz
VhfOA2m7ee3oTs+6fwK9eF9+vi2+BV3WpyicO4z38apBsTry/GD+29I/8Xwa
F79Vi95HDyukovsajzOJ2y0ydl0ZwfVxerA+kfxXC/i7/cL5Ht0oXoOWzB/p
kflDQ6namZ4KdGhAVl76DA3XJ4+XlqANxEO2r+FgwrxmHWnilc9tqqPR/Tel
Il+Rfh4T6gucw4TQ01wmL9FPj14QteFkwgndlZ9foPt32waKLWDC+WvU/Sdo
fRFxw1g+Jiw/nxd7D929u41TaAkTjuiXV2ajfQMScuPRvsO3OIlz+1YLJi3F
z3/KPpqJXvNkWXvacibYrpuRuI0eMuJ0ebSSCfpyI0dS0FGXuy9UrmHCEtex
oSiSz5LULQZiTOjdEDMViS4dsx6sQX+x6OEhnrT4YlAnzoSl66+vuYy2kW5c
1cJgQpu3uGIYWqG8PK1XggkX/STWB6Ab5ma/5NrIhDXq4ovd0XGcDuVn0TaB
EXPc0JZcrJox9K/Jt79dyf7mpbT3yDIhTjviszN6jDt6puI/Jlx4Yh99lMRz
yVmVaDYTrFtKqg6S+hLe+YSpyoTuD4p7d5H5I7LwZSJaPyxOfCe6TaTs7So1
JrhkPRzQI/2/ZlsjDzDhcg+nnw7aY+2m8cFtTLAbF4rTQEezRDflaTKhxjnl
ojK6Vn4wR2snE04NaXsw0U7vw1vL0e39wv8oMo9spBfu3MWETkcTXwbZf5Sj
zd7dTEjR5A4UQ18d7hU4uIcJJldkTwuijbK7vTyNmPD2G+8KXnS9RLtGlgUT
PBJN+EbdMF6CnxqXuTDhXFnT2BO0xCr75Cj0g83BQgVoD/4puxWuTPgYFrg1
z43EgzXOf4wJcnedvB+ijbm8BVa7M4HP8FvnXXT9D4bhGg8mKJ8aOhKPritx
f7/uHBNUknNFvNGfnJe/2H6JCY0bxdQ2ofUV05sL0TEbZYXk0aVzlSfkLzPB
Pz9zVBb9NOaQAh3BhKsF7SnS6OSXOXe5opgQ9JPdT6FdBHbHvIlmQqmiotxy
9MLnYce0bzChjM4LHjzGhm2L51F6WUyg163WSULnWt0obq5gQm6Mn2abKxvi
p3pat/VjPctZ8y5Ge/FcKuDjkYCP7rsixV3YYPWu8f1hKQlQ6sxumXbC+2ld
vWWEtgSUdZsfq3Jkw4prXus07SUgeTDE6pADGzqSa05WBUnAC0GDz9/t8f+G
oP+54lQJqNrbfn2vHcZTu7FI+Y0E9Ci32HscwfUUffUN/SYBH7hdPK7aYL0P
RHjZcLHA9ynL59AhvC+GXJe7RbMg74BFF58Vnj/ORvYF6iz4JKUuXGSO91Hu
/AZjGxbME18wyW+G8Rt8X/rOjwVvDh5tcNvPhu+gfDwtiQXfc5uWFOzDeaez
y4SnmAWZD8W74vawISNe4Ll6GwtU3Ky8L+7C84RX8GE5utBscYgP2stHJMPg
CwsOGvdGuqH1bahIy3YWaL6Rv2GEHl4nd8SrgwUhuoujRNGKT/V5H3azgFfn
86+snWx41xhgsXaIBYdTLZLK9dnwSDfY8Da68oG0YSE64Vmo9sZhFsR1yMzN
RrskR8qp/MT9/yw1jUAvt0+aZzrKgrZ4o+/G6APjT7Mjxlmg2zvq/U2PDRpH
X9xc9YcFCfyDc+rQG5pfxiSiy90Ez5eiOYre+mVNsKB/3uKAO+jUoHqjt3/x
99zNLFzRF/806e7+x4JXC4cqDqI9HFrV6tEiFvlKhugduzqlOqdY8Pnkt4Wb
0HLF39c4TrMgwFLbVQIt9F//ihG0rtaX6lVoztQf3J4zLDBTzdzIgx4QGJma
QQ/uzwyb1GXD//ER5zk=
       "]]},
     Annotation[#, "Charting`Private`Tag$10060#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{9, 22.292885522205257`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{9, 12}, {22.292885522205257`, 22.5899324794634}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661342909*^9}},ExpressionUUID->"7683f4f0-f815-43c0-bd7d-\
bde4ff9daf15"],

Cell[BoxData[
 TemplateBox[{
  "FindMinimum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient decrease in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,85,27,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661355403*^9}},ExpressionUUID->"0fb68ec1-486a-4d71-8448-\
f0a8ef806dc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.449225287442953`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.179707850886873`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661372857*^9}},ExpressionUUID->"c303cb06-7753-4f7d-9e25-\
cd2f70653fb8"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum","lstol",
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,86,28,20232730805080649018,"Singlet"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.7234776382161207`*^9, 
  3.723477661380941*^9}},ExpressionUUID->"ea49561c-a455-497d-a919-\
b3ff0214e6fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.44923749633689`", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "10.25839307182113`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.723477638107709*^9, 
  3.723477661404752*^9}},ExpressionUUID->"68ed6f4f-2525-4dc8-942e-\
ca9fe4359308"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Doublet",
WindowSize->{808, 671},
WindowMargins->{{315, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"250adaa3-4cf8-4d0a-b001-159420eabfcd"],
Cell[757, 27, 1628, 51, 104, "Input",ExpressionUUID->"7cb68fe7-4182-45cd-8dde-e612d01004f0"],
Cell[2388, 80, 6005, 181, 322, "Input",ExpressionUUID->"87198edc-b483-41d0-bedb-46dc58aa8a08"],
Cell[CellGroupData[{
Cell[8418, 265, 731, 21, 52, "Input",ExpressionUUID->"7610d333-1ec8-4d32-ab5e-dd4f8bcfbffb"],
Cell[9152, 288, 158, 3, 34, "Output",ExpressionUUID->"1ab3f638-b5fe-44a7-bd90-ecbc0dce86cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9347, 296, 155, 2, 69, "Chapter",ExpressionUUID->"a6c3eac5-1aab-4e16-aae2-f1726889449b"],
Cell[CellGroupData[{
Cell[9527, 302, 1258, 38, 100, "Input",ExpressionUUID->"006f43a9-0821-4434-91dd-f7f3b5f19532"],
Cell[10788, 342, 335, 9, 55, "Output",ExpressionUUID->"4bad917b-d6b4-43eb-ad9d-036b205389b1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11172, 357, 223, 4, 58, "Chapter",ExpressionUUID->"27f1330c-2115-4228-bed5-8f0847eb889c"],
Cell[CellGroupData[{
Cell[11420, 365, 1792, 50, 94, "Input",ExpressionUUID->"15387802-afea-4c99-8a51-a85aa92c3b40"],
Cell[13215, 417, 569, 19, 57, "Output",ExpressionUUID->"2cd0760d-98b1-4ad2-ab5c-05231e866814"]
}, Open  ]],
Cell[13799, 439, 203, 4, 30, "Input",ExpressionUUID->"8255b447-84e6-42d9-a876-f6290d73e02d"]
}, Closed]],
Cell[CellGroupData[{
Cell[14039, 448, 225, 4, 58, "Chapter",ExpressionUUID->"46b33c3d-0ea1-4663-92f3-e28cbbc356b7"],
Cell[CellGroupData[{
Cell[14289, 456, 2308, 64, 136, "Input",ExpressionUUID->"217ab428-e321-4745-8e09-ff4dd5afc2d9"],
Cell[16600, 522, 350, 11, 57, "Output",ExpressionUUID->"bdee8eb4-0274-4c88-9eee-97a119a77d40"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16999, 539, 270, 4, 58, "Chapter",ExpressionUUID->"a765b0e8-55f8-4547-ac1c-f226a71764f9"],
Cell[CellGroupData[{
Cell[17294, 547, 2904, 81, 157, "Input",ExpressionUUID->"08f3a442-5f13-482d-aa40-2e79c434f561"],
Cell[20201, 630, 373, 10, 57, "Output",ExpressionUUID->"59152548-a0ee-41f3-9341-08b6d10d1df0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20623, 646, 401, 6, 69, "Chapter",ExpressionUUID->"fb7cf0f6-aea7-4f61-b262-f087b7e5d9a2"],
Cell[21027, 654, 443, 14, 68, "Input",ExpressionUUID->"ee70a8f0-3e25-4e2d-bafa-ecceb821ab45"],
Cell[CellGroupData[{
Cell[21495, 672, 2894, 82, 224, "Input",ExpressionUUID->"9e005311-8ae9-49f8-8d61-8aa46fddab39"],
Cell[24392, 756, 503, 11, 42, "Message",ExpressionUUID->"15465105-8575-4bb9-987a-6a3348f487ed"],
Cell[24898, 769, 505, 11, 42, "Message",ExpressionUUID->"1e651fd8-88a7-4d94-98e5-31ff1ddd1621"],
Cell[25406, 782, 503, 11, 42, "Message",ExpressionUUID->"ff7a2374-6e93-4227-8c52-6528d25c763d"],
Cell[25912, 795, 476, 10, 24, "Message",ExpressionUUID->"65c53aae-26e6-4462-a31f-08ee385da76a"]
}, Open  ]],
Cell[26403, 808, 2868, 86, 170, "Input",ExpressionUUID->"2308a1f9-9c3a-4f6a-8f4b-4901959d15c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29308, 899, 213, 4, 69, "Chapter",ExpressionUUID->"5253b936-67a5-49b4-b97e-bb44d5141163"],
Cell[CellGroupData[{
Cell[29546, 907, 937, 18, 52, "Input",ExpressionUUID->"a70624e6-c603-455a-94c8-5af22c14abc9"],
Cell[30486, 927, 14202, 303, 115, "Output",ExpressionUUID->"f301db81-0d71-4070-9347-8b02de160bf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44725, 1235, 44414, 932, 762, "Input",ExpressionUUID->"e1527285-06e9-4243-8e8a-cbee1f4a2a0b"],
Cell[89142, 2169, 7446, 141, 239, "Output",ExpressionUUID->"00a1f2ff-8e19-4732-94b4-aace22d2d6dc"],
Cell[96591, 2312, 546, 11, 59, "Message",ExpressionUUID->"674033e0-acb5-4c82-ab23-3d7b1f2d7bcf"],
Cell[97140, 2325, 443, 11, 34, "Output",ExpressionUUID->"7fa21f12-782e-4f7a-b3ee-af24135d9ffb"],
Cell[97586, 2338, 442, 11, 34, "Output",ExpressionUUID->"29e14fb7-5e5f-4e7a-9350-b5cda0a8490b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98065, 2354, 402, 10, 30, "Input",ExpressionUUID->"8dbc285e-5b78-4b38-9b05-7375e8469e52"],
Cell[98470, 2366, 236, 3, 34, "Output",ExpressionUUID->"4284bfa3-77de-4b55-a548-10dcf461ec98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98743, 2374, 44412, 932, 762, "Input",ExpressionUUID->"bba0f53e-7553-480f-9c6f-f2c2e2da76ba"],
Cell[143158, 3308, 7617, 143, 239, "Output",ExpressionUUID->"a6405f87-b00f-4987-9498-b5e6ad008304"],
Cell[150778, 3453, 412, 10, 34, "Output",ExpressionUUID->"adc4c976-5ce6-4c62-a226-551ca5612679"],
Cell[151193, 3465, 644, 12, 59, "Message",ExpressionUUID->"69616192-5cd7-4e76-a22e-71d3d89fe24f"],
Cell[151840, 3479, 413, 10, 34, "Output",ExpressionUUID->"d4bc12a5-8293-4362-803f-58eff6260f7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152290, 3494, 398, 10, 30, "Input",ExpressionUUID->"5b02655f-c79e-4c82-a1db-6e95fe652a95"],
Cell[152691, 3506, 215, 4, 34, "Output",ExpressionUUID->"598db9c7-a755-4169-ac2d-7eba4cea593e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152943, 3515, 44515, 934, 762, "Input",ExpressionUUID->"7e98ee33-93f2-4ef5-b8a7-f7230513006e"],
Cell[197461, 4451, 7560, 142, 246, "Output",ExpressionUUID->"8e5fd667-1d5c-4eb4-9d53-ca81fe327025"],
Cell[205024, 4595, 618, 12, 59, "Message",ExpressionUUID->"1b13dc38-eb1f-4be4-85c2-484100fba2e2"],
Cell[205645, 4609, 407, 10, 34, "Output",ExpressionUUID->"b4c9d77d-26f6-4b5b-9b64-302f5fb5efc5"],
Cell[206055, 4621, 618, 12, 59, "Message",ExpressionUUID->"ac3dbc71-0348-45af-8f25-56dc48131c1f"],
Cell[206676, 4635, 407, 10, 34, "Output",ExpressionUUID->"03578630-5c8f-403b-bc8d-ed5af50dec9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207120, 4650, 400, 10, 30, "Input",ExpressionUUID->"f082703a-79fb-4a39-8aa5-40fdff4dfb98"],
Cell[207523, 4662, 218, 4, 34, "Output",ExpressionUUID->"1a077ff8-df37-4389-b767-f2e4e362ebe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207778, 4671, 44509, 934, 762, "Input",ExpressionUUID->"481b83d3-a8f7-49c9-8126-3b4e26c82268"],
Cell[252290, 5607, 7009, 133, 239, "Output",ExpressionUUID->"9bd76fbb-04f5-4064-b6b5-1cfe527ed1a0"],
Cell[259302, 5742, 409, 9, 34, "Output",ExpressionUUID->"d8d5349e-ea1d-4a49-b3e7-d29307eb809a"],
Cell[259714, 5753, 649, 13, 59, "Message",ExpressionUUID->"49d95cfd-c0cc-4bb9-bfd8-99b019bbb734"],
Cell[260366, 5768, 415, 10, 34, "Output",ExpressionUUID->"3603b8e5-a3a6-445a-8e72-6362c374285b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260818, 5783, 396, 10, 30, "Input",ExpressionUUID->"a6f9c99e-ba14-482f-8dc6-bf571a81e5d9"],
Cell[261217, 5795, 218, 4, 34, "Output",ExpressionUUID->"10a7301c-6aea-4ad2-9765-318119893549"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261472, 5804, 44512, 934, 762, "Input",ExpressionUUID->"306c0675-7665-4460-a216-68d743c8383d"],
Cell[305987, 6740, 6695, 128, 235, "Output",ExpressionUUID->"1c01cc1d-9b4e-46a2-8404-0f77c890e2ee"],
Cell[312685, 6870, 620, 12, 59, "Message",ExpressionUUID->"2fef9711-c023-4b16-9684-d4c48db2e2be"],
Cell[313308, 6884, 407, 9, 34, "Output",ExpressionUUID->"d2ee17c5-5204-4e4f-ac3a-59d1723ff89b"],
Cell[313718, 6895, 620, 12, 59, "Message",ExpressionUUID->"f453b99c-d3c4-4b88-9d03-961cf6fb4312"],
Cell[314341, 6909, 411, 10, 34, "Output",ExpressionUUID->"632747b0-aa7e-4c71-b909-9725be852c04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314789, 6924, 396, 10, 30, "Input",ExpressionUUID->"ea83e2ae-7e0e-485f-9cb7-579da1a11595"],
Cell[315188, 6936, 221, 4, 34, "Output",ExpressionUUID->"48f1562e-54f4-4f50-8432-843de9c2f365"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315446, 6945, 44562, 934, 762, "Input",ExpressionUUID->"cbd286a7-c88d-4a8c-a198-838ba8034c0b"],
Cell[360011, 7881, 9607, 176, 244, "Output",ExpressionUUID->"7aed0625-07a9-49e2-87cc-38f82264b1c7"],
Cell[369621, 8059, 460, 11, 34, "Output",ExpressionUUID->"0a197595-91c6-46c3-a077-f742361b7a69"],
Cell[370084, 8072, 462, 11, 34, "Output",ExpressionUUID->"f3efe7ed-03d5-42f4-afcb-63cca58fa81a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370583, 8088, 376, 10, 30, "Input",ExpressionUUID->"d3b142b3-94da-4ebc-91b6-c9c64e5c8a15"],
Cell[370962, 8100, 195, 3, 34, "Output",ExpressionUUID->"80c14729-bea6-46e5-8827-a2b32631b2c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371194, 8108, 44656, 936, 762, "Input",ExpressionUUID->"f7d43b72-f4b2-4526-aaed-18652efe9567"],
Cell[415853, 9046, 10262, 186, 233, "Output",ExpressionUUID->"ef8f83a1-9dd9-49a6-9233-a7cde273b281"],
Cell[426118, 9234, 726, 14, 59, "Message",ExpressionUUID->"df890020-7f91-496c-a8b2-585c09e1b7b4"],
Cell[426847, 9250, 481, 10, 34, "Output",ExpressionUUID->"18b5021a-38f1-462c-ae98-dce8d1569691"],
Cell[427331, 9262, 726, 14, 59, "Message",ExpressionUUID->"a884b24d-32bc-4c93-852e-1dc3a22cefb3"],
Cell[428060, 9278, 486, 11, 34, "Output",ExpressionUUID->"834b876c-60f8-4e3d-8263-cd3cf89d3d9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428583, 9294, 350, 9, 30, "Input",ExpressionUUID->"446d7303-694c-49bd-b9d5-f65228c80624"],
Cell[428936, 9305, 169, 3, 34, "Output",ExpressionUUID->"6fd5c54e-4f83-4f88-99e6-42acef208866"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429142, 9313, 44707, 937, 762, "Input",ExpressionUUID->"babd31b8-8fca-40fe-9fc6-c82bd90a7d36"],
Cell[473852, 10252, 4514, 92, 236, "Output",ExpressionUUID->"57993d84-a518-4eb0-a4cb-739d8f592c79"],
Cell[478369, 10346, 468, 10, 24, "Message",ExpressionUUID->"336ed945-18ee-4179-af56-9ebe57e04400"],
Cell[478840, 10358, 520, 12, 37, "Output",ExpressionUUID->"b3b28583-310b-4046-8634-53f614bcc0e1"],
Cell[479363, 10372, 468, 10, 24, "Message",ExpressionUUID->"bec00654-6d69-45a2-b61f-221fb97e2693"],
Cell[479834, 10384, 520, 11, 37, "Output",ExpressionUUID->"3349511e-278c-40fd-ba83-e53c4f4deab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480391, 10400, 328, 9, 30, "Input",ExpressionUUID->"7d5c8547-0c3a-4ded-bb4b-64fe028fe95e"],
Cell[480722, 10411, 147, 3, 34, "Output",ExpressionUUID->"a6a735f3-d59d-4047-b632-fff74ad38016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480906, 10419, 44406, 937, 762, "Input",ExpressionUUID->"0ce9129d-21ee-4113-a750-861331f9b567"],
Cell[525315, 11358, 9744, 178, 233, "Output",ExpressionUUID->"7683f4f0-f815-43c0-bd7d-bde4ff9daf15"],
Cell[535062, 11538, 574, 11, 59, "Message",ExpressionUUID->"0fb68ec1-486a-4d71-8448-f0a8ef806dc9"],
Cell[535639, 11551, 292, 8, 34, "Output",ExpressionUUID->"c303cb06-7753-4f7d-9e25-cd2f70653fb8"],
Cell[535934, 11561, 574, 11, 59, "Message",ExpressionUUID->"ea49561c-a455-497d-a919-b3ff0214e6fd"],
Cell[536511, 11574, 290, 8, 34, "Output",ExpressionUUID->"68ed6f4f-2525-4dc8-942e-ca9fe4359308"]
}, Open  ]]
}, Open  ]]
}
]
*)


